CodeS: Natural Language to Code Repository via Multi-Layer Sketch

The impressive performance of large language models (LLMs) on code-related tasks has shown the potential of fully automated software development. In light of this, we introduce a new software engineering task, namely Natural Language to code Repository (NL2Repo). This task aims to generate an entire code repository from its natural language requirements. To address this task, we propose a simple yet effective framework CodeS, which decomposes NL2Repo into multiple sub-tasks by a multi-layer sketch. Specifically, CodeS includes three modules: RepoSketcher, FileSketcher, and SketchFiller. RepoSketcher first generates a repository's directory structure for given requirements; FileSketcher then generates a file sketch for each file in the generated structure; SketchFiller finally fills in the details for each function in the generated file sketch. To rigorously assess CodeS on the NL2Repo task, we carry out evaluations through both automated benchmarking and manual feedback analysis. For benchmark-based evaluation, we craft a repository-oriented benchmark, SketchEval, and design an evaluation metric, SketchBLEU. For feedback-based evaluation, we develop a VSCode plugin for CodeS and engage 30 participants in conducting empirical studies. Extensive experiments prove the effectiveness and practicality of CodeS on the NL2Repo task.

==> figures/scripts/common_error.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 设置字体大小\n",
    "fontsize = 9\n",
    "\n",
    "error_types = ['SyntaxError', 'NameError', 'TypeError', 'ValueError', 'ImportError', \n",
    "               'ModuleNotFoundError', 'AttributeError', 'IndexError', 'KeyError', \n",
    "               'ZeroDivisionError', 'OverflowError', 'FileNotFoundError', \n",
    "               'PermissionError', 'IndentationError', 'NotImplementedError']\n",
    "percentages = [15, 10, 9, 8, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 8]\n",
    "\n",
    "# 创建扇形图\n",
    "plt.figure(figsize=(5, 5))\n",
    "# 要各种鲜明的颜色，要不同的15个颜色，这里用了两个颜色循环\n",
    "wedges, texts, autotexts = plt.pie(percentages, autopct='%1.1f%%', startangle=180, pctdistance=0.85, \n",
    "                                   colors=['#ff9999','#66b3ff','#99ff99','#ffcc99',\n",
    "                                           '#c2c2f0','#ffb3e6','#ff6666','#c2f0c2',\n",
    "                                             '#ffb366','#c2f0f0','#fdff66','#ff66ff',\n",
    "                                                '#adb335','#4d4dff','#4dff4d'])\n",
    "centre_circle = plt.Circle((0,0),0.0,fc='white')\n",
    "fig = plt.gcf()\n",
    "fig.gca().add_artist(centre_circle)\n",
    "\n",
    "# 等比例设置，保证饼图为圆形\n",
    "plt.axis('equal')\n",
    "\n",
    "# 为了避免标签和数字游离，将标签放在图表旁边\n",
    "legend = plt.legend(wedges, error_types, title=\"Error Types\", loc=\"center left\", bbox_to_anchor=(1, 0, 0.5, 1), fontsize=fontsize, ncol=1)\n",
    "plt.setp(legend.get_title(), fontsize=fontsize)\n",
    "\n",
    "for text in texts:\n",
    "    text.set_fontsize(fontsize)\n",
    "for autotext in autotexts:\n",
    "    autotext.set_fontsize(fontsize)\n",
    "\n",
    "# 显示图形，并保存为高分辨率的PDF格式\n",
    "plt.tight_layout(pad=0.0)\n",
    "plt.savefig('./common_errors.pdf', format='pdf', dpi=600)\n",
    "\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 设置字体大小\n",
    "fontsize = 12\n",
    "\n",
    "error_types = ['SyntaxError', 'NameError', 'TypeError', 'ValueError', 'ImportError', \n",
    "               'ModuleNotFoundError', 'AttributeError', 'IndexError', 'KeyError', \n",
    "               'ZeroDivisionError', 'OverflowError', 'FileNotFoundError', \n",
    "               'PermissionError', 'IndentationError', 'NotImplementedError']\n",
    "percentages1 = [15, 10, 9, 8, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 8]\n",
    "percentages2 = [8, 2, 3, 3, 4, 4, 5, 5, 6, 6, 7, 8, 9, 10, 15]  # 假设第二个饼形图的百分比\n",
    "\n",
    "# 创建带有2个子图的图表\n",
    "fig, axs = plt.subplots(1, 2, figsize=(10, 5))  # 1行2列\n",
    "\n",
    "# 第一个饼形图\n",
    "wedges1, texts1, autotexts1 = axs[0].pie(percentages1, autopct='%1.1f%%', startangle=180, pctdistance=0.85, \n",
    "                                         colors=['#ff9999','#66b3ff','#99ff99','#ffcc99',\n",
    "                                                 '#c2c2f0','#ffb3e6','#ff6666','#c2f0c2',\n",
    "                                                 '#ffb366','#c2f0f0','#fdff66','#ff66ff',\n",
    "                                                 '#adb335','#4d4dff','#4dff4d'])\n",
    "\n",
    "# 第二个饼形图\n",
    "wedges2, texts2, autotexts2 = axs[1].pie(percentages2, autopct='%1.1f%%', startangle=180, pctdistance=0.85, \n",
    "                                         colors=['#ff9999','#66b3ff','#99ff99','#ffcc99',\n",
    "                                                 '#c2c2f0','#ffb3e6','#ff6666','#c2f0c2',\n",
    "                                                 '#ffb366','#c2f0f0','#fdff66','#ff66ff',\n",
    "                                                 '#adb335','#4d4dff','#4dff4d'])\n",
    "\n",
    "# 设置两个子图为等比例\n",
    "axs[0].axis('equal')\n",
    "axs[1].axis('equal')\n",
    "\n",
    "axs[0].set_title('(a) CodeS Extended (SFT)', fontsize=fontsize)\n",
    "axs[1].set_title('(b) GitHub Copilot', fontsize=fontsize)\n",
    "\n",
    "# 添加全局图例\n",
    "fig.legend(wedges1, error_types, title=\"Error Types\", loc=\"center left\", bbox_to_anchor=(1, 0, 0.5, 1), fontsize=fontsize)\n",
    "\n",
    "# 调整布局和保存\n",
    "plt.tight_layout()\n",
    "plt.savefig('./common_errors_double.pdf', format='pdf', dpi=600)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjwAAAGhCAYAAABlH26aAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAADHnElEQVR4nOydd3iTVfuA7zSdpE1bSqFAGW0pBQoUWUUEQYYLQUTFCQKOT0EZKiCKAgqI4ABURETA+fNTUUFxMGR8KnsUwbJKyx5ltOnevz/KG5M2SZM3601z7uvqBUnevDlNn/fJnXOec46qoqKiAoFAIBAIBIJajI+7GyAQCAQCgUDgbITwCAQCgUAgqPUI4REIBAKBQFDrEcIjEAgEAoGg1iOERyAQCAQCQa1HCI9AIBAIBIJajxAegUAgEAgEtR4hPAKBQCAQCGo9QniAiooKdDodYg1GgUAgEAhqJ0J4gJycHEJDQ8nJyXF3U2oNp0+fdncTBAI9Ih4FSkLEo3sQwiNwCmq12t1NEAj0iHgUKAkRj+5BCI9AIBAIBIJajxAegVM4efKku5sgEOgR8ShQEiIe3YMQHoFAIBAIBLUeVYWYmoROpyM0NJTs7Gy0Wq27m1MrKCwsJDAw0N3NEAgAEY8CZSHi0T2IHh6BU0hLS3N3EwQCPSIeBUpCxKN7EMIjcAq5ubnuboJAoEfEo0BJiHh0D77uboAnUlFRQVlZGaWlpe5uimIJCgqisLDQ3c0QCABlxaOvry9qtRqVSuXupgjcRJ06ddzdBK9E1PBgfQ1PRUUFWVlZZGZmUlZW5sIWeh4VFRUioQsUg9LiUa1WU79+fUJDQxXVLoFrKCkpwc/Pz93N8DpED48NnD9/nqysLLRaLVqtFl9fX5GszJCXl4dGo3F3MwQCQDnxWFFRQWlpKTqdjnPnzlFQUEDDhg3d3SyBi9mzZw/JycnubobXIYTHSsrKysjOziYyMpJ69eq5uzmKp7S0VMxCECgGpcVjSEgIAQEBXLp0ifr164uVdwUCF6CoouUjR47wyiuv0K1bNyIjIwkJCaFDhw7MmjWLvLw8o2OnT5+OSqUy+fPmm286vG0lJSVUVFQo4luiJ+Dv7+/uJggEepQYjxqNhoqKCkpKStzdFIGLiY6OdncTvBJF9fAsW7aM999/n0GDBvHQQw/h5+fHxo0bmTp1Kl9//TXbtm0jKCjI6DnvvPNOtR6XTp06Oa2NYgjLOsT7JFASSoxHJbZJ4Bp8fRX10es1KOpdv+eee5gyZQqhoaH6+5588kni4+OZNWsWH3/8MU8//bTRcwYPHkzz5s1d3FJBTRQVFYmiPIFiEPEoUBIZGRk0aNDA3c3wOhQ1pNW5c2cj2ZG47777ADhw4IDJ5+l0OjFFXCAQCAQCgVkUJTzmOH36NIBJI27fvj2hoaEEBgbSvXt3fvnllxrPV1RUhE6nM/oROJaqQ4/WsmLFClQqFZs2bXJsgwR2sWnTJlQqFStWrHD4uXv37m1TL21hYSHNmzfnpZdesvo5cuPRFu666y5uuukmp7+OwPNp166du5vglShqSMsUZWVlvPbaa/j6+vLggw/q7w8LC+OJJ56ge/fuhIeHc/jwYebPn8+AAQNYtmwZI0aMMHvO119/nRkzZlS7f9euXWg0Gjp27EhqaioFBQWEhIQQExPD/v37CQgIoKSkBB8fH4qLi4HKBaSKiooq23lgt8N//3MHU/nvuOeJjI3hnnfmEqCxfsGql9t2ws/PD7VarV90LTAwkLKyMkpKSlCpVGg0GvLy8qioqMDX1xc/Pz8KCgr0x+bk5LBkyRJWrVrFoUOHyMnJITw8nI4dOzJ06FCGDBmCr68vAQEBlJeX6wsw1Wo1FRUVlJeXo1ar8ff31583ICCAiooKo/ewsLCQ8vJy/X0FBQXk5ubqi01Nvd8+Pj4EBgaSn58PVBamqlQqDh06xNtvv83WrVs5efIkAQEBNGjQgOTkZO677z5uvPFG/Pz88PHxoaioCKj8QCwpKaG0tJSTJ0+SmJho8b09evQoUVFR1d5DS+/333//zW+//cbQoUNp2rSpyfdbOhYqi1oLCgooLy+vdmzV99DwWLVaTUBAgP59MfV+S+9h1WOl91B6X6RjpdctLy/XrxJb9VjD99DHx4egoCD9ZANL77e0ppV0XlPvYWlpKaWlpahUKhYsWEBWVhZPPvkkhYWF+Pr6UlhYSHZ2Nh9//DErV67kxIkTlJaWEhkZSdu2bbn55pt5/PHH9e/hf/7zH7788kuTf9v4+HiGDh3KrFmzLMaAxMMPP8wnn3zCpEmTuOGGG/juu++44447any/i4qKKC0tJTMzk7NnzwKVX+AyMjLQ6XQEBgaSmJjI7t2VeaVRo0YEBgZy/PhxANq2bcvp06fJysrC39+fDh06sGPHDgCioqIIDg7m2LFjALRu3ZoLFy5w5coVfH196dSpEzt27KCiooLIyEjCw8M5cuQIAAkJCVy5coXMzEx8fHzo0qULu3btoqysjIiICOrXr09qaqr+vdLpdFy4cAGA5ORk9uzZQ0lJCeHh4TRq1IiDBw8CEBcXR35+PufOnQMqe/QPHDhAYWEhoaGhNG3alL///huA5s2bU1paqv+y27FjRw4dOkR+fj7BwcHExcWRkpICQNOmTYF/dyBPSkoiLS2N3Nxc6tSpQ6tWrdizZw9QWSzs6+tLRkYGUCkeJ0+eJDs7m8DAQNq2bcuuXbsAaNiwIXXq1KncBuLECcpSU3k/NZWO7dvTo1kzkvPy2B4WBkCDoiK0paUcvTappXVuLl+mpXEKaBkRwSPBwewMDaVcpSKyqAidry9F12bmtczN5aqfH5kBAagqKuianc1urZZSHx/qFhfToKiI1JCQyhi4epVZmzfTIC6O62NjuaWkhH1aLcU+PoQlJREdHa0fCYmNjaWwsFAfW506deLgwYMUFhai1Wpp3rw5+/fvB6BZs2aUlZXp3+/rrruOI0eOkJeXR3BwMC1atGDfvn0ANGnSBB8fH06cOKGP2fT0dHJycggKCqJ169b697tx48b4+/uTnp6uf79PnTpFVlYWAQEBtG/fnp07d+pjVqPR6LfdaNOmDefPn+fKlSv4+fnRsWNHtm/fDqBfw+ro0aP6uLMGxS88+Mwzz/Dee+8xe/ZspkyZYvHYy5cv07ZtWwoLCzl16hTBwcEmjysqKtInXqgcEmvSpInFhQcLCwtJT08nJibG7PTWyds2W/lbWYc9sgPwRrdedr3+sWPHGDBgAEeOHKFfv37cfPPN1KtXj4sXL7J+/XrWr1/PxIkTmTt3brXn5ubmmn3/LbFixQpGjhzJxo0b6d27t83P37VrF7169cLPz4/hw4eTmJhIQUEBR48eZe3atdxyyy289957Fs+RkZFBTEwM/fv3Z/jw4SaPGTJkiM2rpdr7u7mTTZs2cdNNN7F8+XKLXybk0Lt3bzIyMvQfQpYoKCigUaNGjBgxgnfeeUd/v06no3Pnzhw/fpx77rmH7t274+/vz/Hjx/njjz/Izs7Wf/ACjBgxgk8++YQPPvigWpyGhobSrFkz/YeBxIQJEwCMXhcqP8ivv/56APr06UNOTo4+iVvCmpwiUAhLlgCwIz2d/vPn07ZxY34dO5YQM3+3mWvW8PLq1bw2aBBTBwyo9vj2sDCSs7JkNSWnsJBbFy7kwJkzrBs/nq4xMZUPPPGErPN5E4ru4Xn55Zd57733eOKJJ2qUHYCIiAiefPJJpk+fzl9//cXNN99s8riAgAACAgIc3VyHYq/s2EtBQQF33HEHx48fZ+XKlQwZMsTo8cmTJ7Nz506zid3Hxz2jpTNmzCA/P599+/aRlJRU7fHz589bfa6WLVvy8MMPO7J5Ajv58ssvycrKqiaiH330EUePHmX+/PmMGzeu2vOkXpGq3HPPPWbX1Wrfvr3R7alTpwJYjIlhw4YxatQo9uzZQ8eOHS3+LgLPo2tMDOvGj6f//PncunChSempSXYAAu1YqT8kMJBfx47l1oUL6T9/vrH0CCyi2Bqe6dOnM3PmTEaOHMnixYutfp5UC3Dp0iUntcz5uFt2AJYuXcrhw4d57rnnqsmORJcuXRg9erTRfT/88AM33HADkZGRBAcHc8MNN7Bq1SqTz//oo49o1aoVAQEBtGjRgvnz52OuwzE7O5vJkyfTokULAgICiIyM5IEHHqj2QXb06FEiIiJMyg5Udps6kkWLFqFSqXjttdeM7j979iyRkZG0bt2avLw8pk+fzsiRIwG46aab9GtGGfaWFBUVMXv2bBITEwkMDCQsLIyBAweyd+9eo3Mb1tMsX76cxMREAgICaNasmcneNqjs+brrrruoV68eAQEBJCQkMGvWLJPF/qtWreK6664jMDCQJk2a8PLLL5tdK8baNgNcvXqVxx9/nHr16qHRaOjdu7d+uMZavvnmG6KiorjuuuuM7pe6tvv27WvyeTEu+kC47bbbAPj6669d8noC1yNJz4EzZ7h14UJyDPZos0Z2ANrm5NjVBkl62jZuTP/589lxbchIYBlF9vBMnz6dGTNm8Mgjj7B06VKb1quQEp+nTvlTguwAfPvttwA8YUM36aJFixgzZgytWrVi8uTJBAQEsGLFCgYPHsyHH35odK758+czYcIEkpKSmD17Nvn5+bz55pvUr1+/2nmzs7Pp3r07J0+eZNSoUSQmJnLu3DkWLVpEcnIyu3btolmzZkDl8MLhw4f57rvvzIqatRQWFpoUZ19fX8Kujd2PHj2aDRs2MGPGDG666SZ69OhBeXk5Dz30EDk5Oaxfvx6NRsOQIUM4d+4cS5Ys4cUXX6R169b69kLlwpa33norf/31F8OGDePpp58mOzubjz76iBtuuIEtW7bQuXNno3YsXryYCxcu8OijjxIWFsbnn3/O5MmTiY6ONqp3W7NmDUOGDKFFixY899xz1K1bl61bt/LKK6+wb98+vvnmG/2x33//PXfffTfNmzfnlVdewdfXl+XLl7NmzZpq74MtbS4pKeGWW25h586dDBs2jG7durFv3z769etHRESEVX+PsrIy/vzzT/r06VPtMel9XL58OW+88Ua1dU6kWoSqXLlypdp9oaGhsqewR0VF0bx5c1F0X8sx1dOzYMMGq2QHYJcdQ1oSVXt6sl9/3a7zeQOKq+F59dVXmTZtGsOGDWPFihUmh0ZKS0vJy8urNoX91KlTdOjQAZVKxalTp6yemWHN5qGuqOFxtOzYU8MTERFBaWkp2dnZVh1/9epVmjRpQlRUFHv27MHHx4fg4GB0Oh3XXXcdFy9e5NSpU4SFhZGVlUXjxo1p1qwZu3bt0tfCnD59mlatWpGXl2dU5zJu3DiWLFnCtm3bjHpuTpw4Qbt27RgyZIh+9tDWrVvp1asXJSUlxMfH06NHD7p06ULv3r31klETUg2PORITE42WSLh69SrXXXcd5eXlpKSk8N577/HKK6/w7rvvGq0bZamG55133uHZZ5/l119/5ZZbbtHfr9PpaNu2LbGxsfoPUamepmHDhqSmpuqvg/z8fJo1a0aLFi3YunUr8O+MppYtW/L7778biYD0mlJ7ysrKiImJIT8/n0OHDumHerKzs2nfvj0nT540quGxpc1LlizhP//5D6+88orRhAFJfJs1a1ZjDU96ejqxsbFMmDCBt99+2+ixq1evkpSUxKlTp6hfvz49e/akS5cu3HDDDXTv3l1f7Coh1fCY4pdffuHWW2+tdr/Ue1xTO/v168f27dvJqeFbvKjh8SCu1fBURarp0V3r5bFGdsC+Gp6qSDU9f14rUBeYR1E9PO+//z7Tpk2jadOm9OvXr9osigYNGtC/f39yc3OJiYlh8ODBtG7dWj9La+nSpeTm5vJ///d/LpmG6kiU0rMjodPpbOolW7duHXl5eYwdOxatVqsvCtdqtYwdO5bx48ezfv167rnnHtauXUt+fj5jxowxKvyNjo7moYceYolBcqmoqOCLL77gxhtvpHHjxkY9LhqNhm7durF27Vr9fddffz27d+/mrbfe4pdffmH58uUsX74cgJ49e7JixQpiY2Ot+p3uvPPOagtdAtV6CsLDw/nyyy/p1asXt912G7t27WLQoEEmn2uOzz//nFatWtGpU6dqvUr9+/fnk08+oaCgwCiuR44caST9derUoVu3bnrZgcq/y4ULF3j99dfJqpJgb7/9dp599lnWrl2rH146deoUzz//vFFdS2hoKE8++SQvvvii7Db/8MMPqNVqnnvuOaPjnnrqKaZNm2bVe5SZmQlA3bp1qz0WHh6u/7t/9913rFy5kpUrVwKVovLuu+9yxx13VHveypUrq33JqTpcZisRERHk5uZW+3sJah9dY2LonZDA6mszxsaZGVKtSkODYTB7CQkM5NWBAx12vtqMooRHKoA9efIkjzzySLXHe/XqRf/+/QkKCuLuu+9m+/bt/PDDD+Tm5lKvXj369evHpEmT6Nq1q6ubbhdKkx2oFJWavqEaIk07lKZzG/bMSfdJ9TbSv61atap2njZt2hjdzszM5PLly6xdu5bIyEiTr121F7Bdu3b6Hp8TJ06wefNmli5dyv/+9z/uvPNOdu/ebdXeStHR0fTr16/G4wC6d+/O5MmTmTVrFlFRUSxbtsyq50lIyyCY+x2hsi6tSZMm+tumxC0iIoLLly8bnRdg1KhRZs8rTSm25e9ia5uPHz9Ow4YNq8lFQEAAsbGxXL161ew5JKShbXOd0pGRkcyZM4c5c+Zw+fJltm7dytdff83nn3/OfffdR0pKCi1atDB6zo033ujwzYCl9omtI2o/M9esYXVKCoOSkth0+LDZQuaq1LGjaLkqO9LTGbJ4MdlVZg8KqqMo4VmxYoVVC5sFBASwdOlS5zfIBShRdqByjY8tW7Zw/Phxq3tEDHHUUv7Sh0e/fv2YPHmyzc9v1qwZw4cPZ9iwYfTs2ZM///yTHTt20KNHD7vbZkhxcTG//fYbUFkXcvLkSatrU6Dy92zXrl21oRpDqoqFNTtsS+/fvHnz6NChg8ljGjVqZHU7q57b1jbbg3QuU3U3VYmIiOCOO+7gjjvuoEmTJsyePZuvvvpKP9PKmVy5coXg4GAxTFXLqVqgLA1vWSM9aRoN9RwwpGU4TV5QM4oSHm9DqbIDcPfdd7NlyxaWLl3K7NmzazxekqKDBw9Wmynzzz//GB0j/Xvo0CGzx0pERkYSFhaGTqezurfFFCqViuTkZP7880/OnDkj+zzmmDJlCrt27WLu3LnMnTuX+++/nz179qC5thCZ1AZzxMfHk5mZSZ8+fRw6pT8+Ph6oHP6r6f0z/LtUperfRTq3tW2OjY1l7dq16HQ6o16eoqIijh8/Tnh4eI2/S5MmTdBqtfqJCdbSrVs3AKf83U1x7Ngx2rZt65LXErgHU7OxrJmy7kiqrgkkqBnFTkuv7ShZdgAee+wxEhISePPNN81OK9+9ezeLFi0CKms2NBoN7777rn7FTYCcnBzeffddgoOD6d+/v/7YoKAg3n//ff0Kv1BZtFy1bsvHx4eHHnqIHTt26GeOVeXixYv6/69bt87kVOuCggJ9rY+p4Rl7+OWXX3jnnXd45JFHmDhxIsuXL+fIkSPVanik2h9TPRTDhw/n/PnzZntLpGEnW7nllluoX78+c+bMMfm6BQUF+qHLTp06ER0dzfLly41qcnQ6ncmlIWxp85133klZWRlvvfWW0TEffPCB1Vu7qNVqevbsqV9t1ZCtW7dWq1GS+OGHHwDH/91Ncf78eU6cOEGvXvYt+ilQLpamnluasm5Iop3T0q1dAFFgjOjhcQNKlx2oLID96aefGDBgAIMHD+bmm2+mf//+REREkJmZycaNG/ntt9+YNGkSULnVx9y5cxkzZgzJyck89NBD+Pn5sWLFCo4dO8aHH36oL7ANDw/ntdde4/nnn6d79+4MHz6c/Px8Fi9eTHx8fLU1XGbNmsWff/7J0KFDGTp0KN26dcPf358TJ07w888/06lTJ/1Q6IQJE7h8+TKDBg2iXbt21KlTh1OnTvHll19y5MgRhg8fbvU+NkeOHOHzzz83+Vi/fv2Iiori3LlzPPLII8THx+tXcL7jjjsYN24cCxYs4JZbbuH+++8HKtct8vHxYdasWVy9ehWNRkNMTAzJycmMGzeOdevWMXHiRH7//Xf69OmDVqvl5MmTbNiwgcDAQDZu3Gjz31Gj0fDpp58yePBgEhISGDVqFC1atCArK4tDhw7x3Xff8f3339O7d2/UajXvvPMOQ4cOpWvXrjz++OP4+vqybNkyIiIi9Ev3S9jS5pEjR7JkyRJeffVV0tPTuf7669m7dy/ffPMNcXFxVm/+e++997JmzRp27NhhVKv3xRdfsHz5cgYMGEDXrl31tUw///wzGzdupHXr1hbrmBzFzz//rG+noPZhzTo71vT0nA0IoKXBlz1bELIjH8VNS3cHrpyW7krZsXdrCaic6vzhhx+ycuVKDh48SG5uLnXr1qVz587cf//9PPjgg0a1JN9//z3z5s3T73OTlJTEpEmTGDx4cLVzf/jhh7z99ttkZGTQpEkTnn76aUJDQxk1alS1qdv5+fm89dZbfP311xw7dgxfX1+io6Pp0aMHjz32mH4vlbVr17Jq1Sr++OMPzpw5Q1ZWFqGhobRv355hw4YxYsSIGodfapqWDpU9SX369OHmm2/mjz/+YNu2bUY1MsXFxXTr1o20tDT27dunP98nn3zCG2+8wbFjxygpKeGRRx7Ry1ppaSmLFi3is88+0w8hNWrUiK5du/LII4/oVw63tM2DNN266mV94MAB5syZw8aNG8nMzCQ8PJy4uDhuu+02xowZYzTz6bvvvuPVV18lNTWV+vXrM2LECG688UZuvvnmaq9pbZuhsmdr4sSJ/PDDDxQWFtKlSxfefPNNnn/+eau3ligsLKRx48Y8+OCDvPvuu0a/31dffcXGjRtJT0/n0qVL+gUt77zzTp544gmjWiXpfcrMzLS6aNmaaek33XQTubm5YmuJ2saSJVYvKihhSUzkTku3KDtia4kaEcKD44RH8C95eXlG9SsCgaOYM2cOr7/+Ounp6SanqJvCFfG4b98+OnbsyA8//MCgQYNqPF7kFM9h5p132iQ7EuYEZY9WS0crh3JrOpceITw1IoQHITwCgSdRWFhIq1atePDBB60qqHcVgwcPJjs72+qhR5FTKjHXM16Ul8+3EyaReTyd+xa8ScNE6xYOdTR/Lf+UP5Yss1l2JBwxBGXVOYTw1IgoWhY4hdzcXHc3QVBLCQwMJCMjwybZcUU8/vDDD7LqrATVqS2yA6YLmbdf25rGGkTNjuMQwiMQCAQCxaA02enxxCjZsiNRVXpKrVx4UMiOYxHCI3AKjlh0UCBwFCIePQMlyk73kcMdck5D6flizRqzU9YlhOw4HiE8AqdgzSrAAoGrEPGofGqz7EhI0rP9778trtMjZMc5COEROIVCB26OJxDYi4hHZeMNsiPRNSaGWRYWJxSy4zyE8AgEAoHAbXiT7EiEazQmV2QWsuNchPAInIK0tYRAoAREPCoXb5MdgNa5udUKmTekpgrZcTJCeAROoaSkxN1NEAj0iHhULt4mOwAX/f2Bf2t6/kpLo9/8+TSvV0/IjhMRwiNwCtbujSQQuAIRj8rF22QH4PI14RG4FiE8AqegUqnc3QSBQI+IR+XibbIDoC4vB/6t2ekeF8f68ePJuHTJ4uwtgX0I4RE4BbGPlkBJiHgUGOJO2QHorNNVK1Du27q1yUJmgeMQwiNwCnl5ebKet2LFClQqFZs2bXJsgwR2sWnTJlQqlX5nd0fSu3dv/U7k1lBYWEjz5s156aWXrH6O3Hg8f/48derU4ZNPPpH1fIHycLfsAPzm62uyQNnUNhQCx+Hr7gbUKpYs0f/X2dMLcwoLuXXhQg6cOcO68ePpGhNT/SAHbCaXn5/PkiVLWLlyJQcPHiQnJ4e6devSqVMnhg4dysMPP4yvb/UwcueetMePH2fOnDls2bKFkydPEhAQQFRUFF27dmXEiBHcdNNNFp+fkZFBjKn304BTp04RHR1tU7v27dvHDz/8wIgRI2z6gBcY8/bbb5OVlcXzzz9vdH/VYauAgACaNGnCwIEDGT9+PBqNhubNm3PixAmrXmfjxo307t2bJ598kpdeeol7772XOnXqOOz3ELgeJcjOjvR0/vL1NfvZIElP//nzuXXhQlHE7ECE8DgJZwatVbLjAI4dO8aAAQM4cuQI/fr1Y8qUKdSrV4+LFy+yfv16Ro4cyT///MPcuXOrPdddS/nv2rWLXr164efnx/Dhw0lMTKSgoICjR4+ydu1aQkJCahQeif79+zN8uOmkWLduXZvbtm/fPmbMmGFzj4bgXwoKCpg3bx4jR44kPDy82uMdOnTgueeeA+DKlSv8/PPPvPPOO6xdu5Y9e/Ywf/58o41EU1NTmT17NnfddRdDhgwxOlfr1pW1JWPHjmX+/PksX76cMWPGOPG3EzgTpchO//nzGX7ffRY/E4T0OAchPE7EGUHrKtkpKCjgjjvu4Pjx46xcubLah8HkyZPZuXMnO3fuNPl8dy3lP2PGDPLz89m3bx9JSUnVHj9//rzV52rZsiUPP/ywI5snsJMvv/ySrKwssyLauHFjo7/Z2LFjGThwID/99BOrVq3i3nvvNTp+06ZNzJ49m/bt25v9Wzdv3pyePXvy4YcfCuHxUJQkO20bN2ZKt26E+FiuKBHS43hEDY+TceSYrKtkB2Dp0qUcPnyY5557rprsSHTp0oXRo0cb3ffDDz9www03EBoaSnBwMDfccAOrVq0y+fyPPvqIVq1aERAQQIsWLZg/f77ZobDs7GwmT55MixYtCAgIIDIykgceeIDjx48bHXf06FEiIiJMyg5AVFRUTb+6TSxatAiVSsVrr71mdP/Zs2eJjIykdevW5OXlMX36dEaOHAnATTfdhEqlQqVSMWLECP1zioqKmD17NomJiQQGBhIWFsbAgQPZu3ev0bkN62mWL19OYmIiAQEBNGvWzGRvG1T2fN11113Uq1ePgIAAEhISmDVrlsnp2qtWreK6664jMDCQJk2a8PLLL5tdx8baNgNcvXqVxx9/nHr16qHRaOjduze7d++2+P5W5ZtvviEqKorrrrvO6ufccsstQGWPpVxuu+02/v77bw4dOiT7HAL34AjZmblmjV1tqFricMrKHmJR0+NYRA+PC3CEqbtSdgC+/fZbAJ6woQ5o0aJFjBkzhlatWjF58mQCAgJYsWIFgwcP5sMPPzQ61/z585kwYQJJSUnMnj2b/Px83nzzTerXr1/tvNnZ2XTv3p2TJ08yatQoEhMTOXfuHIsWLSI5OZldu3bRrFkzAOLi4jh8+DDfffedWVGzlsLCQi5dulTtfl9fX8LCwgAYPXo0GzZsYMaMGdx000306NGD8vJyHnroIXJycli/fj0ajYYhQ4Zw7tw5lixZwosvvqgfLomLiwMqF8a79dZb+euvvxg2bBhPP/002dnZfPTRR9xwww1s2bKFzp07G7Vj8eLFXLhwgUcffZSwsDA+//xzJk+eTHR0NA8++KD+uDVr1jBkyBBatGjBc889R926ddm6dSuvvPIK+/bt45tvvtEf+/3333P33XfTvHlzXnnlFXx9fVm+fDlrTCR8W9pcUlLCLbfcws6dOxk2bBjdunVj37599OvXj4iICKv+HmVlZfz555/06dPHquMljh49CkC9evVsep4h119/PVApm61atZJ9HoFrcVTPzsurVwMwdcAAm59rbz2n6OlxHEJ4XIQ9Qetq2QE4cOAAWq2W2NhYq46/evUqkyZNIi4uju3bt1OnTh18fX156qmnuO6663juuecYOnQoYWFhZGVl8dJLL9G6dWv++usvfSHoyJEjTX6YvPLKKxw/fpxt27YZ9dyMGDGCdu3aMW3aNP3soalTp7Ju3Truvvtu4uPj6dGjB126dKF37956ybCWjz/+mI8//rja/YmJiRw4cEB/e+nSpezevZsHH3yQlJQU3nvvPTZt2sS7776rb2/79u25/vrrWbJkCf3796d3795G55Se8+uvv+p7JKBSqNq2bcvzzz9fbebayZMnSU1NJTQ0FIBRo0bRrFkz3n33Xb3wFBYW8uijj5KcnMzvv/+uLzD/z3/+Q1JSEs8++yybNm2id+/elJWVMW7cOOrWrcuOHTv0gvCf//yH9u3bV3sfbGnz8uXL2blzJ6+88gozZszQH9umTRsmTJigF1ZLnDx5ktzcXL0kmqKkpEQvqVevXuWnn37igw8+IDQ0lDvvvLPG1zCH9JoHDx6UfQ6Ba3HkMNZrgwbJkh5zstPSoI7MGoT0OAYxpOVC5HRPukN2AHQ6HSEhIVYfv27dOvLy8hg7dixarZaysjIAtFotY8eOJTc3l/Xr1wOwdu1a8vPzGTNmjNGsl+joaB566CGj81ZUVPDFF19w44030rhxYy5duqT/0Wg0dOvWjbVr1+qPv/7669m9ezePPPII2dnZLF++nNGjR9OmTRtuvPHGakNglrjzzjtZt25dtZ+lS5caHRceHs6XX37JuXPnuO2225gxYwaDBg3i6aeftvq1Pv/8c1q1akWnTp2Mfsfi4mL69+/PH3/8QUFBgdFzRo4cqZcdgDp16tCtWzd9jwZU/l0uXLjAyJEjycrKMjr37bffDqB//3bv3s2pU6cYOXKkUW9IaGgoTz75pF1t/uGHH1Cr1fqCYomnnnoKrVZr1XuUmZkJWC4YX7t2LZGRkURGRtKyZUueffZZ2rRpw08//WSy99BapF6oixcvyj6HwHU4umZn6oABeumxdnjLUs/OVRmTOsTwlv2IHh4XY4upu0t2oFJUcnJyrD4+PT0dqOz9gMpv2gEBAUb3SbIh/WuqN6dNmzZGtzMzM7l8+bL+g8wUPlWK/9q1a6fv8Tlx4gSbN29m6dKl/O9//+POO+9k9+7d+FuxtHt0dDT9+vWr8TiA7t27M3nyZGbNmkVUVBTLli2z6nkSqampFBQUmP0dAS5dukSTJk30t031vkVERHD58mWj80Jl7485Lly4ANj2d7G1zcePH6dhw4bV5CYgIIDY2FiuXr1q9hwS0rRzS0seJCcnM3PmTP25mzVrRtOmTY1mZslBek2xYrPycVaBstSzY01PT03DWJkBAcRW+QJjDaKnxz6E8LgBa4LWnbID0LZtW7Zs2cLx48etHtYyxFEfDNIHTb9+/Zg8ebLNz2/WrBnDhw9n2LBh9OzZkz///JMdO3bQo0cPh7RPori4mN9++w2onA598uRJq2tToPL3bNeuHW+//bbZY6qKhTUz4aT3b968eXTo0MHkMY0aNbK6nVXPbWub7UE615UrV8weU69ePZOSam88Sq/pyN9H4HicPRvLGumxpmZHZcc6ZUJ65COEx01YClp3yw7A3XffzZYtW1i6dCmzZ8+u8XhJig4ePEjfvn2NlvL/559/jI6R/j106BB9+/Y1Oo90rERkZCRhYWHodDqre1tMoVKpSE5O5s8//+TMmTOyz2OOKVOmsGvXLubOncvcuXO5//772bNnj9H7YOlDNz4+nszMTPr06VOtx8oe4uPjgcqtFWp6/wz/LlWp+neRzm1tm2NjY1m7di06nc6ol6eoqIjjx4+bXFOnKk2aNEGr1RoN2VmLvVtLSDO82rZta9d5BM7DVVPPLUmPtQXKXbOz7WqDyc8Pu87oHYgaHjdiakxWCbID8Nhjj5GQkMCbb75pdlr57t27WbRoEVC5SJ9Go+Hdd98lJydHv5R/Tk4O7777LsHBwfTv319/bFBQEO+//z75+fn6850+fZovv/zS6DV8fHx46KGH2LFjh37mWFUM6yrWrVtncqp1QUGBvlbF1PCMPfzyyy+88847PPLII0ycOJHly5dz5MiRajU8wcHBgOkeiuHDh3P+/HmzvSXSsJOt3HLLLdSvX585c+aYfN2CggL90GWnTp2Ijo5m+fLlRrPTdDodixcvtqvNd955J2VlZbz11ltGx3zwwQfodDqrfhe1Wk3Pnj3Zvn27VccbIndrCYlt27YB0KtXL7vOI3AOrl5nx1RNjy2zsXZbWbdmiaqfH4KaET08bsbQ1HvMmwdAxqVLbpUdqCyA/emnnxgwYACDBw/m5ptvpn///kRERJCZmcnGjRv57bffmDRpEgBhYWHMnTuXMWPGkJyczAMPPKCfln7s2DE+/PBDfYFteHg4r732Gs8//zzdu3dn+PDh5Ofns3jxYuLj46ut4TJr1iz+/PNPhg4dytChQ+nWrRv+/v6cOHGCn3/+mU6dOulrdiZMmMDly5cZNGgQ7dq1o06dOpw6dYovv/ySI0eOMHz4cNq1a2fVe3DkyBE+//xzk4/169ePqKgozp07xyOPPEJ8fDzvvfceAHfccQfjxo1jwYIF3HLLLdx///1A5bpFPj4+zJo1i6tXr6LRaIiJiSE5OZlx48axbt06Jk6cyO+//06fPn3QarWcPHmSDRs2EBgYyMaNG23+O2o0Gj799FMGDx5MQkICo0aNokWLFmRlZXHo0CG+++47vv/+e3r37o1areadd95h6NChdO3alccffxxfX1+WLVtGREQEJ0+eNDq3LW0eOXIkS5Ys4dVXXyU9PZ3rr7+evXv38s033xAXF2dSUk1x7733smbNGnbs2EHXrl2tfh/s3erk559/pl27dmJKugJx16KChj09O0+cYNPhw1ZPPS91UC+u4eeHoGaE8CiArjExfPfkk/S7FrTr3Sw7Ei1atGDv3r18+OGHrFy5klmzZpGbm0vdunXp3Lkzn3zyidF6L6NHj6Zhw4bMmzePOXPmAJCUlMT333/P4MGDjc793HPPERwczNtvv82UKVNo0qQJzz//PKGhodUKbENDQ/nzzz956623+Prrr1m1ahW+vr5ER0fTo0cPHnvsMf2xb7/9NqtWreKPP/5g5cqVZGVlERoaSvv27Zk8ebLRQn81Ic3KMvdY/fr1GTZsGDqdjrVr1+p7cADmzp3Lli1b+M9//kNycjIxMTE0bdqUZcuW8cYbb/DUU09RUlLCI488QnJyMn5+fqxZs4ZFixbx2WefMW3aNKCyvqZr16488sgjVre7KtL6N3PmzOHzzz8nMzOT8PBw4uLiePbZZ42mnN9zzz18++23vPrqq0yfPp369eszYsQIbrzxRm6++Waj89rSZn9/f70c/fDDD6xcuZIuXbqwbt06nn/+eTIyMqz6Xe677z6effZZPvvsM5uEx9R+b9aSkZHBH3/8wbvvviv7HALn4O4VlKcOGMDOEydYnZICYHU9Td3iYoe1Qfr8ENSMqsKduzwqBJ1OR2hoKNnZ2WanyBYWFpKenk5MTAyBokCsRsrKyty2vYSgdjNnzhxef/110tPTrd7TzJ54nDBhAt988w1Hjhxx6OahIqdUMnnbZlnPc6XsvLH/sMn7pWEs3bUp4q8NGmTVOj06tRrttaU77EUqg/jTjpXEvQVRwyNwClXXjBEIHMX48eMJDw/nzTfftPo5cuPx3LlzLF68mFmzZomd0hWEu3t2wLhmR7dggU3r9KTasMaZJQxrPgU1I4a0BAKBRxEYGGj1EJi9NGzYUMi7wlCa7EjDWLas0+MIqk5wEdSMEB6BU/DmLnqB8hDxWDtQquxIWCs9LeycNaiU2byehhAegVMoKyuzq1BUIHAkIh49H6XLjoQ10pOrVhNRUiKrDUJ25CMygMApGG4tIRC4GxGPno2nyI5ETdJzPjCQZjL2whKyYx9CeAQCgUCgWDxNdiQcXdMjZMd+hPAInIK9S/kLBI5ExKNnogTZOXcw1WbZkTAnPV2zsmxqg5AdxyCER+AUCgoKxDRegWIQ8eh5KEV2/jvueTrLkB0JU9KzT6vlOiu3VBGy4ziE8AicQnl5ububIBDoEfHoWShJdiJjY/j1scft2pG8qvT0f+ghq54nZMexCOEROAUxI0agJEQ8eg5Kk5173plLSNopu89pKD2RSUkkR0dbPF7IjuMRWUDgFPz8/NzdBIFAj4hHz0CJshOgcdxQqCQ90z/6iMyuXc0WMgvZcQ5CeAROoaCgwGgzTYHAnYh4VD61XXYkpg4YQLN+/Rg+dqz+tiFCdpyH2EtL4FBWrFiBSqXif//7n7ubomf69OmoVCqXbUfgbDIyMlCpVEyfPt3ofpVKZdNu8AKBUvAW2ZFo2aCByb23hOw4F9HD40CKU+53y+vu/Psytz+1mcQ4LT8u6kWIprL73j/pK7vPXVhYyLJly/j222/5+++/ycrKQqPREB8fT58+fRg5ciStWrWq9jzDIYR9+/bxww8/MGLECJo3b2503KZNm7jpppuYN28ezz//vMk2qFQqBgwYwE8//WT372MvpaWlfPrpp/zf//0f+/btIzs7m5CQENq3b8+QIUN49NFHPXY20PTp0+nQoQODBw92d1Mcjlh0ULl4m+wAxObnVytkHte3r5AdJyN6eBzI6x8ddMvrdmkXwc8f9OJgmo6BozeTkydvyfKqHD9+nI4dOzJmzBjKy8uZMGECS5Ys4bXXXqN9+/YsW7aMxMREzhjs1Dts2DAKCgro0aOH/r59+/YxY8YMj+9hyczMpGfPnjz66KPk5OQwfvx4Fi9ezEsvvURoaCgTJkxwSQ9Ls2bNKCgoYOrUqQ4974wZM/jhhx8cek6lUFFR4e4mCMzgbbIDUOhT+dE7dcAAfU+Pdtw4ITtORvTwOJDp7x8AYMrjiS5/bUl6bn9qMwNHb+bHRb2IsON8BQUFDBgwgLS0NL777jvuuuuuascUFhbyzjvvoFKp9Pep1WrUajW5ubl2vLryqKio4J577mHbtm0sXLiQZ555xujxZ599lqNHj/LNN984vS0qlUpshmkjxcXF+Pv7u7sZAhN4m+wAnA0MpMm1rSXG9e2r7+XpnZAgZMeJCOFxINPHtFWU9Py1T/65li5dyqFDh3jxxRdNyg5U7kA9ZcoUo/tWrFjByJEj+fnnn7ntttuYPn06M2bMAOCmm27SH/fII4+wYsUKm9pUnp+m/79a04LhDw1h+ZK5xq//2UoefXIyG375nFZtOnD2YgE52RcByLmUyjNzp/HNyp/J1uXQvm0rZk5/jr43da/xtX/8eQNbtmxh6D0DGPPo7UZtkYhr7MOLL75odN+WLVt47bXX2LFjB8XFxbRu3ZoxY8bw6KOPGh3Xu3dvMjIy+P3335kwYQKbNm2ioqKCvn378tZbbxEbG6s/NiMjg5iYGKZNm1atjscUS5cuZdGiRaSmpuLv709ycjKvvPKKvhdOOh/AJ598wieffKJ/rugZETgbb5MdQ6SaHW1gIL0TElidksLMNWtkbUPhiJIKc+URjsIRZRb2IITHgUiSoxTpsYdvv/0WgMcee0zW86UeiCFDhnDu3DmWLFnCiy++SOvWrQGIi4szOj4/P59Lly7Z0eLqRNWrbENOXikAIx6fiFqtZtKzT5CTm8eSj7/i9sGjWPP9x/Trc4PFc638/lcAHh9pfVL58ccfueuuu4iKiuK5554jJCSEr776iscee4zjx48za9Yso+Pz8vLo3bs3ycnJvP766xw9epRFixaxbds29u7dS1RUlC2/PgCTJ09m7ty5dO3aldmzZ5OTk8OSJUu46aabWLVqFbfffjuRkZF89tlnDBs2jJ49e/LEE0/Y/DpKR2wtITDE3bLTKSvLZIHyzDVrHLb3lhxMjRQ4WnrciRAeB6Mk6bGHAwcOoNVq9d/8JcrKyrh69arRfRqNhqCgIKP7ioqKAGjfvj3XX389S5YsoX///vTu3dvk602bNo1p06bZ1WZTRNULJERTGeYV+LBl/Vf6oY2Rw++hzXW3MO75Vzm45zeL5zn4zxEAOrRvbdXrlpWV8fTTTxMcHMyOHTto1KgRAGPGjOGmm25izpw5jBgxgvj4eP1zLl26xLhx45g/f77+vhtvvJEhQ4Ywffp0Fi9ebPXvDXD48GHmzZvHDTfcwO+//67/vR977DHatGnD6NGjSUtLQ6PR8PDDDzNs2DBiY2N5+OGHbXodT0BsLSGQcLfsAOyrU4dxc+dWq9lx9IajcqjN0iOKlp3AlMcT9cNb7ixktgedTodWq612f2pqKpGRkUY/77//frXjbB0KeeKJJ1i3bp3JH3sJrlMpPPfcez9XdP9uMRDduCEP3jeIQ4fTSD10zOI5dDmVNUlarXVruezevZuTJ08yatQovewA+Pv7M2nSJMrLy1m1alW1573wwgtGt++66y4SEhJkFROvWrWKiooKJk2aZFS/0qhRI0aOHMmJEyfYu3evzef1RMTWEgJQhuzkFBay+eRJswXKhoXMhlPWXYmzJsK4G9HD4ySU0NNjD1qtFp2Jze1iYmL0EpKSkmJ2KrmPj20uHR8fT79+/WxvqA106ZjA2YsFwL/DXW1atQDgeMYpWl/7vym0IZWik5OTR3h4aI2vlZ6eDkBiYvW/u3Tf8ePHje4PCwszOWzVunVrfvjhB/Ly8mwamrG2DZ07d7b6nJ6KWq12dxMEbkYpsnPrwoUk3HCDxdlYoqfHOYgeHieihJ4eubRt2xadTqf/0JTQaDT069ePfv360alTJ7PPd9dS/qVlpWYfqxcWQKP6QZy9WMD5S4U2nTexTUsA9qb8Y1f7BO5BrMPj3ShJdg6cOcPjzZvXOBtL9PQ4HiE8TsZTpeeee+4BKmf4yEGq4QGMpq07irp1w7hyNava/enp5jf5Sz2cRlS9QCPp+efaUFZs8yYWX2/I4FsA+HjF11a1T5pVdfBg9b/5P//8Y3SMRFZWFufPn6/e7tRU6tevb3PhrZw21Fby8/Pd3QSBm3CE7Oyo8sXPVqoWKPuY6HU1hZAexyKExwV4ovQ89thjtGrVinnz5vH999+bPMbaOh1pD6MrV644rH0tWzRn24695OcX6O+7ejWbFZ+tNPucBe8tp7i4WC89e//O4Mv/riahZazF4SyAgbf35cYeXfjqmx/5YMnnJo85lpbB66+/DkDHjh1p2rQpy5cvN5KYkpIS5s2bh0ql4s4776x2jjlz5hjd/v777zl8+LCs1Y8HDRqESqVi3rx5lJT8m6TOnTvH8uXLadasGdddd53+/uDgYIf+jQQCd+Oonp3+8+fLlh57t4sQ0uM4FFXDc+TIET7//HPWrl1LWloahYWFxMXFce+99zJ+/Phq33APHz7M5MmT2bx5M8XFxXTs2JEZM2bQp08fN/0G5vG0mp6goCDWrFnDHXfcwZAhQ+jduzc333wzUVFR6HQ6Dh06xH//+1/UajVNmlTvHTEc0urSpQs+Pj7MmjWLq1evotFoiImJITk5WXb7Rv9nGMMffY5+tz/Mww8MJis7h6XL/0uzpo04fyHT5HNKS0vp1f8B7r/3DnJy8/hgyZcUFhYx7eXJNb6eSqXi68/f4857n+DpCdP5/P9+YODtfWnQIJLsbB1/bN3Nj2s2cPfddwOVNSPvvfced911F126dOGJJ54gJCSE//73v2zbto0XX3zRaIYWQL169fjuu+84e/YsvXv31k9Lb9CggVXr7VQlISGBiRMnMnfuXG688Ubuu+8+/bT03NxcvvjiC6Palm7durF+/XreeOMNmjZtikql4v773bNdiqMRQ1rehyOHsdo2bkz/+fNtFhZzstPMxh5HUdPjGBQlPMuWLeP9999n0KBBPPTQQ/j5+bFx40amTp3K119/zbZt2/TTn9PS0ujevTu+vr5MmjSJ0NBQPvroI2655RZ++eUXpxfAysHTpCc2Npbdu3fr99J66623yM7ORqPR0KJFCx577DEeffRREhISqj3XsPenadOmLFu2jDfeeIOnnnqKkpISHnnkEbuE56H77+TcuYu8/+FnPPfCbGJjmjL1hafx8fFh+84Uk89Z8dE8Pvz4/3jjrQ/JytbRvm0r3nlrJi0SruP8pUJ9IbM5IiMj2LzuKz798nv++/VPvP3uMrKzc9Bqg0lq24r586Yy6j+T9McPHDiQDRs2MHPmTObNm6dfeHDp0qXVFh6EyvooaeHBF154gYqKCm699VbeeustGjZsKOt9euONN2jRogWLFi3ihRde0C88+OWXX9KzZ0+jYxctWsSYMWOYNWsWOTk5ALVGeMQCit6Fo2t2fh07llsXLrRJeiz17JTJGOYX0mM/qgoFZYJdu3YRHx9PaKjxLJipU6cya9Ys3n33XZ5++mkAhg4dysqVK9m9ezcdOnQAIDc3l8TERAIDAzl06JDVtSM6nY7Q0FCys7NNTsWGym0U0tPTiYmJEcv6W0Fubq5+KMtRmFrd2BGcv1TI2YsFNKofVKP01IRPnbiaDzKBtNKyp+83plScEY/2InJKJZO32bdIalWcUaD8xv7DNg1N1XTs9rAwkrOyZLVFWpzwtUGDjKSnOPl3WeeTg9wVmd290rKiang6d+5cTXYA7rvvPqByMTyoXJF29erV9O7dWy87UFmD8Nhjj3HkyBF27tzpkjYLPJ+qhcwCgcAzceZsrJDAQH4dO1Y/vGWupsfemp2aEDU98lGU8Jjj9OnTADRo0ACA/fv3U1RUxPXXX1/t2G7dugEI4XEznraqrZCe2o2nxaPAdlwx9bwm6bFWdq7LzrarHUJ65KF44SkrK+O1117D19eXBx98EICzZ88C0Lhx42rHS/edOXPG7DmLiorQ6XRGPwLHYjgt3VMQ0lN78cR4FFiPK9fZMSc9tvTsHHHA3m5CemxHUUXLphg/fjxbt25l9uzZ+uJYaU0NUzMvpLFwS+tuvP766/odvA3ZtWsXGo2Gjh07kpqaSkFBASEhIcTExLB//34CAgIoKSnBx8eH4uJioPKbY1FREWVlZajVagICAvSv7e/vj0ql0idbw2N9fHwICgoiLy/P5LFBQUGUlJRQWlpa7Vg/Pz/UajWFhYXVjlWpVGg0GvLy8qioqKh2bGBgIGVlZZSUlFQ71tfXFz8/PwoKCqodC5VDhuaODQgIoLy83Gj6c35+PuXl5ajVavz9/Y2OraioMHoPCwsL9cdWfQ+BymPLQgjyzaOoLJDyCjU+qnICfPMpKKmszfBTF6OiguKyyrgI9M2npNyfsnJfVKpygnzzyTc6tpziskCjY7WhIfgHlpBx8hz+QXUJ9Ffj61OCWlVGkf7YAkrL/Sgt90WlqiDIN5f80mCoUOFXVCTr/f7pp58IDAykqKhI/x5qNBoKCgooLy83+X4bvoeGx1Z9D02933JjNjAw0OyxNcWsj4+PyWOl9yU3N9dkfAcGBlJaWmoyvn19ffH19TX5fhvGrPRcSzFry/ttKWatfb+LioooLS0lMzNT/yWuffv2ZGRkoNPpCAwMJDExkd27dwOVW4IEBgbqV+hu27Ytp0+fJisrC39/fzp06MCOHTsAiIqKIjg4mGPHKteZat26NRcuXODKlSv4+vrSqVMnduzYQUVFBZGRkYSHh3PkSOV+cQkJCVy5coXMzEx8fHzo0qULu3btoqysjIiICOrXr09qaipQuUK6TqfjwoULACQnJ7Nnzx5KSkoIDw+nUaNG+nWg4uLiyM/P59y5c0BlCcOBAwdodTWXPD81F4ICiNVVvofn6wSgrqggsqDyPTwaqqFJXgGBpeUU+Ko5WyeAuGvHHr50keOf/h9TX55Ko8Q2pAcG0iingKDSMgp9fTilCSI+uzIOM4P8KVOpiMqvjMPj2jo0KChCU1JGsdqH9JAgErIqj70c6E+RWkWjvCK2h4WRmJPD2YAArvr741dezq9jx7IkN5c1BQVcycri47Vr6ffAA7wcG0urigqO+ftz2d8fdXk5nXU6doaGUq5SEVlURJafH9vDwgBomZvLVT8/MgMCUFVU0DU7m91aLaU+PtQtLqZBURGpISEAtMjLI1et5vy1z7mXBgyg8Q03cCw7m2XrddzXq4BDVyqXmmimPUJRWRDn8ypn0XaI/ItDVztQWFqHEP8smoQc45/LlausNwlJo6xCzdnc5gC0q7edtOxE8kuC0fjlEBv6D39fqpxk0jg4HZWqnNM5lfWK7Vrv4puPJ/PnQVjwUzZjbr/A8fwbAWioOYmfuoiTusoZqUn5+Zw6dYqsrCwCAgJo3769fjQmKioKjUZDWlplrWabNm04f/48V65cwc/Pj44dO7J9+3YA6tevT2hoKEePHtXHnTUoqmi5Ki+//DIzZ87kiSee4MMPP9Tfv3LlSu655x4WLVrEU089ZfScf/75h8TERKZMmcLs2bNNnreoqMjoG59Op6NJkyaiaNmBFBQUVNtQ1F6cVbRsCrmFzHKLlgXOxRnxaC8ip1RiT9Gyq3p23th/2OT9OYWF9Jg3j/3Xyi62v/CCVTU7B4ODSbwm+I5AKmSePqat22b/WlPILIqWzTB9+nRmzpzJyJEjq+0SLW3GaGrYSrrP1HCXREBAAFqt1uhH4Fg8fd0TMbxVu/D0eBRURwnbRcilxbWeT0fi7sVtPWF4S5HCM336dGbMmMEjjzzC0qVLq00vb9euHQEBAWzdurXac7dt2wbgFRsiKpnasJS/kJ7aQ22IR8G/KEF2pJqdjEuXWD9+PN3j4qxekXmfidnIcpF6d5Swor/SpUdxwvPqq68yY8YMhg0bxrJly0zuuh0cHMzAgQPZtGkTKSn/LjKXm5vL0qVLiY+Pp2vXrk5pn4JHAAVOQEiPwFmIXCIPJcmOVKDct3Vrq6asOxrDNXlAGdsYKVl6FFW0/P777zNt2jSaNm1Kv379+PLLL40eb9CgAf379wcqC483bNjAzTffzIQJE9BqtXz00UecOXOGNWvWOHzDSj8/P1QqFXl5eYqrBVAiUrGxI8kvKKNOkLrmAx2MVMNz9mKB0W2B5+CMeLSXvLw8fSG1wDqUKDtSzY40e8uaFZmbFBSYvN8Wqi5AWEzlwoNKWNFfqSsyK0p4pGrtkydP8sgjj1R7vFevXnrhadGiBX/++ScvvPACc+bM0e+l9euvvzplWwm1Wk1oaCiZmZkUFRWh1Wrx9fV1yk7gtYGSkhLKy8sdes4jGTk0a1SHoEDXS09YiB+lpeWcvVhAaWk59cJN14T4+IheICXijHiUQ0VFBaWlpfrlMMLCwoz2MxOYR8myI2Gt9PjY2btnbrVlCaVKT4TLW2GMomdpuQprtpaAymSVnZ3NxYsXKSsrc2ELPY+ioiKHF4qeP3eK4pJyGtQNxN/fPaOx2bklZOeUEBriR2hw9W8sKv9IN7RKUBPOiEd7UKvV+qm13v6lyZpZWu6WHU/dWuL1jw4y/f0Dipm99de+S25pg4SieniUjkqlIiwsjNDQUMrKyigtLXV3kxRLSkoKrVq1cug5w7LeYfTcnRw9lcuSaV1o2zLMoee3hmgNLPn5GO99cYSnH2rJE/e2MHrcP+Ztl7dJUDPOiEe5+Pr6olarvV50rMXdsgO2bxdhy/CWLdTUs1MVpfX0uBshPDJQqVT6Bc8Epmnfvr3D1xaJqKNj6SuxDBy9mdse/ZafP+hFl3au7yQdO7QuedkhTJy9jrzsc0ZJxN+L11NRMs6IR4HzUYLsFOXly9oby5L0tJexur+tsiOhJOlxN4qbpSWoHaQ7aZZCiMaPHxf1IjFOy+1PbWbn35ed8jo1oYTZEALrcVY8CpyHUmTn2wmTZG8Eam4binQb93aTKzsSSshX7vhyWhUhPAKnkJOT47RzC+kR2Ioz41HgeJQkO5nH0+0akjIlPTk2jA7YKzsSIl8J4RE4CWdP3RfSI7AFsZSE56A02blvwZt2199UlR7d1atWPc9RsiPh7flKCI/AKbRu3drpr6FE6REoE1fEo8B+lCg7DRMdEzuG0vPwCy/UuDiho2VHwpulR1TdCpzCnj17rN7B1h4k6Rk4ejO3P7XZbYXM7pryKbAOZ8Rjccr9NR5jzYaKzsTdmzXaQm2WHQlJepbk5tL/tdfMDpU5S3YklFDI7A5ED4/A41FST49AYIiSl9lXEt4gOxIhgYF0i4kxuw2Fs2VHwht7eoTwCJyCpd3qnYFSpEegTFwdj4YI6bGMN8mORLOSEpOzt1wlOxLeJj1CeAROwR17FwnpEZjD3XtpCekxj7fJDoB/eXm1QuY7Fy1yqexIeJP0COEROAV3rXsipEdgCiWswyOkxzTeJjvw7zo8kvToCgtZnZLCoKQkl8qOhLdIjxAeQa1DSI9AqQjpqY63yU5VFmzYoP//psOHa5y95Sy8QXqE8AicQrt27dz6+kJ6BIa4Ox4NEdJjjDfKTrtrW0sY1uzoFiwwW8jsKmq79AjhETiFU6dOubsJQnoEepQQj4YI6XEf7pYdgFNBQdUKlM1tQ+FqarP0COEROIWsrCx3NwEQ0iOoRCnxaIiQHtejBNkB2HHliskCZSE9zkUIj8ApBAQEuLsJeoT0CJQUj4YI6XEdSpGdmWvWsDU11exsLCE9zkMIj8AptG/f3t1NMEJIj3ejtHg0REiP81GS7Ly8ejWNzp61OBtLSI9zEMIjcAo7d+50dxOqIaTHe1FiPBoipMd5OEJ2cgoL7W6HYc1O/wcfrPF4IT2ORwiPwKsQ0iNQKkJ6HI+jenZuXbjQLumRu4KykB7HIoRH4BSioqLc3QSzCOnxPpQcj4YI6XEcjhzGOnDmjGzpMSU7UTacR0iP4xC7pQucgkajcXcTLKKUXdYFptkxZYrJXaRNHpueTv/582nbuDG/jh1LSGBgtWM0fn5QYp08WP1t3LGbr+uRpOf2pzYzcPRmt+yy7uk4umZn3fjx9J8/n1sXLjQbY6YwF0uasjKbXl+SnlsXLqT//Plmd1l3Np6+y7ro4RE4hbS0NHc3oUZET49ysfabrDWyA5Bmg4BPHTCA1wYN4uXVq5m5Zo3Vz3MkoqdHPs4oUO4aE8O68eNt6umxJM62xKOE6OmxHyE8Aq9GSI8ysSapWys7chDS45k4czaWLdLjrF3PhfTYhxAegVNo06aNu5tgNUJ6lEdNSd1W2WmTk2NzG4T0eBaumHpujfRYIzty4lFCSI98hPAInML58+fd3QSbENKjLCwldTk9O+dlLjxoTnocMU3ZWoT01Iwr19mxJD3W9uzIjUcJIT3yEMIjcApXrlxxdxNsRkiPsjCV1OUOY13x95fdjqrSk1NYyK0LF8o+nxyE9JjHHYsKmpIeW4ax7IlHiarXh7vylSdJjxAegVPw8/PMWSVCepSFYVJPnjOH5DlzZNXs+JWX29UOQ+nRjhvHgTNn7DqfHIT0VMedKygbSo923DibanbsjUcJw+vDnfnKU6RHCI/AKXTs2NHdTZCNkB5lERIYyKsDB+pvvzpwoM0Fyh11OrvbMa5vX/3/eyck2H0+OQjp+RclbBfRNSbGKBYMY8QSjohHCen6cHe+8gTpEcIjcArbt293dxPsQkiPctiRns6QxYtpHx1N++hohixebHPNwvbQULvaIA1jaQMDGZSUxOqUFLcldSE9ypAdqKzZWZ2SwqCkJLSBgVZPWbc3Hg2Rrg8l5CulS48QHoHADEJ63I9hzc4fEyfyx8SJ8go1VSrZbZBk58CZM6wbP55Vo0fz2qBBbk3q3iw9SpIdaRhr1ejRtq3TY0c8GmJ4fSglXylZeoTwCJxC/fr1HX5OdyR1pSQRb8RUgbLc2Sn1i4pktaGq7Eir204dMMDtSd0bpUeJsiPV7NiyTo/ceDSk6vUByslXSpUeITwCpxDqwC5bCXcldaUkEW/C0mwsOdITauW2EoaYkx0JJSR1b5IeJcuOhLXSIyceDbF4fSgkXynh+qiKEB6BUzh69KjDz+nOpK6UJOIt1DT13FbpORocbNPr1yQ7EkpI6t4gPZ4gOxLWSI+t8WiINUszKCVfKeH6MEQIj8BjcHdSV0oS8QasmXrurMXXrJUdCSUk9dosPZ4kOxJy9t6yBlvWoVJKvjK8PtyNqqKiosLdjXA3Op2O0NBQsrOz0Wq17m6Oe1iypMZDbLngs319CS0tdci5JIqTf2fn35e5/anNJMZp3baLdE5eCQNHb+Zgmq7aLuv+SV+5vD21kZyFC62eem6NoNQUj7acS6I4+Xej269/dJDp7x9g+pi2bttFuur1EdF9pVvaYQuTt202+5hSZCfk9bdl7Y1lTlCsjUdrziVRNR4lLOUrV/L6RweZ9t7fbnltCYf28JSWlrJy5Uo++ugjj9taQFAztuwtdMnCSqL2bKynhG+ySvnmVJuxZZ0da3p6LMWjhK09O1VRYk+PJ6MU2flr+aey85W5nh5r4tEQezbKVUq+cteXAENkC8+kSZPo0qWL/nZFRQX9+vVj6NCh/Oc//6Fdu3akpaU5pJEC5WCt9Ji7oB2xi7CQHkFVapKemj5g7JUdCaVJj6eiJNn5Y8kyu/KVKemxRXjskR0Jka8qkS08v/76Kz179tTf/vHHH9myZQsTJ07kyy+/BGDOnDn2t1CgOKyRHh8TI6WOkB0JIT2CqliSHlPxKOEo2ZFQkvR4IkqTnR5PjLI7X1WVnnIrh7McITsSIl/ZITynTp0iPj5ef/vHH38kJiaGOXPmcP/99/Pkk0+yYcMGhzRSoDxqkp4u2dlGtx0pO/rXUKD0CNyLOempGo8SjpYdCaVIj6ehRNnpPnK4Q85pKD3Pv/JKjYXMjpQdCW+XHtnCU1xcjK+vr/72xo0b6devn/52bGws586ds691AkVjSXp2GqzD4wzZkVCa9Ajcjynp2WliXShnyY6EEqTHk6jNsiMhSU+ve+6xOHvLGbIj4c3SI1t4mjRpwtatWwE4ePAgx48fp1evf7tQL168SLAdaw0IPANz0lN+bel0Z8qOhJKkR6AMqkrP5fx8o8edLTsSQnqswxtkR6JrTAw3JiSYnbLuTNmR8FbpkS08999/P5988gl33HEHd9xxB1qtlttvv13/+N69e4mLi3NIIwXKxpT01CsudonsSChFegTKwVB6lv34o354y1WyIyGkxzLeJDsS8X5+JmdvuUJ2JLxRemQLz5QpUxgxYgRbt25FpVLx6aefEhYWBkB2djarV6+mb9++jmqnQOFUlZ7vN2xwmexIKEF6BMpCkp6SS5foP38+G1JTXSo7EkJ6zONtsgOVXwirFjJvSE11mexIeJv0OGXhwfLycnJycqhTpw5+fsr/1isWHsSqhQetQerVefHFFwk6cMChsmNuYa2quHNxQrHwoINwUDxK/BkSwuhJk9h/+jQA2194wW7ZsTYeDXH14oSeEI8BwcGKl5039h926GtuDwsjOSsLqOzVSb42o7l9dDR/TJwoS3bkxKOEqxYndHc8OmVrCR8fH0JDQz1CdgS1D9HTI1AqoqenOkqXHW/AW3p67BKeU6dOMWrUKKKjo/H39+f33ysNMzMzk1GjRrFz506HNFLgGRjW7NS9cMGqFZmdhZAegUROYSHvfPQRGZcusX78eLrHxTl07y1bEdJjjDfKTnxuLvBvzU73uDjWjx9PxqVLDt17yxa8QXpkC096ejqdO3dm5cqVJCYmUlZWpn8sMjKSXbt2sXTpUoc0UqB8qhYoD+nVy+ptKJyFkB6BVKBcqtGwbvx4+rZu7ZQNR21FSI97cXfPTrafX7UC5b6tWztlw1FbqO3SI1t4XnrpJXx8fDhw4ABffPEFVUuBbr/9dv744w+7GyhQPqZmY10MCLBp7y1nIaTHezGcjfXkkCH6mh1n7bJuK0J63IO7ZQfgcGmpyQJlZ+2ybgu1WXp8az7ENOvXr+eZZ56hSZMmXL5c/Q1p1qwZp68VCApqL2annl8TYOm+l1evNrrtSiTpuf2pzQwcvdltu6wrBUu7UzuCcwdT+e+454mMjeGed+YSoKlj8znesLMNVaeeV9SpAwarLUvSc+vChfSfP9+lM7YMkQqXp79/wOi2wDkoQXZ2pKfzl1ptdjaWJD3958/n1oULXTZjyxBJegaO3sztT2126y7rjkR2D49Op6Nhw4ZmHy8uLqbUyv1CBJ6JpXV2kg0+XERPj/fgCNmxF1Pr7CSb2FpC9PR4F0qRnf7z57Phq68siozo6XEOdq20fPCg+Ytz27ZttGjRQu7pBQqnpkUF91SZ3i+kp/ajVNmB6vEoIaTHO1CS7LRt3Ji3Z8yosddGSI/jkS08Q4YMYdmyZRw4cEB/n+radgIrV67km2++YejQofa3UKA4rFlBucSnemgJ6am9KFl2wHQ8Sgjpqd04QnbszVdVC5SxcskWIT2Oxa6i5ejoaJKTk3n44YdRqVTMmTOH66+/nqFDh5KUlMRzzz3nyLYKFIC120XULS42eb+QntqH0mUHzMejhJCe2omjenbsyVemtouoKR4NEdLjOGQLj1arZevWrTz22GPs2rWLiooK1q1bx+HDhxk9ejQbN24k0MWFVgLnYsveWFFFRWYfE9JTe3CW7NiS1K3ZG8tSPEoI6aldOHIYS26+Mrc3ljXxaIiQHsdg18KDWq2WBQsWkJmZyYULFzh//jyXL1/m3Xff9d4tGmoptm4E+k9IiMXHhfR4Ps7s2bE2qVu7EWhN8SghpKd24OiaHTn5ytJGoNbGoyFCeuzHYVtLREZGUr9+fX0dj6D24Kxdz21JIs764BHSIw9nD2NZk9Sdteu5kB7PxlkFyrbmK2dsBCqkxz5kC8/7779Pv379zD5+88038+GHH9p83tdff517772X2NhYVCoVzZs3N3vsiBEjUKlUJn++/fZbm1/bmzGX1OXKTlxenlXHWZNEpOThLIT02IYranZqSuq2yo618SghpMczcfZsLFvylSXZsTUeDRHSIx/ZwrNixQri4+PNPt6yZUuWLVtm83lffPFFfv/9d+Li4ggPD7fqOZ999lm1n65du9r82t6MqaRuT89Onlpt9bGWkohh8nAmQnqsw1UFypaSupyeHVviUUJIj2fhqqnn1uYrSz07cuLRECE98pAtPEePHqVdu3ZmH09MTOTo0aM2nzctLY3Lly+zbt06GjVqZNVzHn744Wo/TZs2tfm1vZmqSd3eYazzNnbhmkoi1aZyOhkhPZZx9WwsU0ld7jCWrfEoYU56XF13JqTHMq5eZ8eafGVpGEtuPBpS7fpwQ77yNOmRvbVESUkJhRassrCw0OLj5oiNjbX5ORUVFeTk5BAcHIyPhfU2BOYxXGa/d0ICq1NSHF6zUxOG21DsPHGCTYcPGyUP6ydyykdsQ2Ead009N1xmv8e8eQBkXLrk0q0gqm5DIV0fk169zyWvLyG2oTCNuxYVrClfuQLD62Pg6Cy35CtP2oZCth20bNmSdevWmX187dq1xMXFyT29TYSGhhIaGkpQUBD9+/dn+/btLnnd2oSU1HWFhaxOSWFQUpJdstMlK0vW86YOGMCgpCRWp6SgKyx0yz4yoqfHGHevs9M1JobvnnyS/adPs//0ab578kmbZUduPEqYuj7cgejpMcbdKyjLzVf2xqMh0vXhznzlKT09soXngQceYO3atbz88ssUGyyiVFJSwrRp01i7di0PPvigQxppjqioKCZMmMAHH3zA999/z4svvsiuXbvo2bMn69evN/u8oqIidDqd0Y8AFmzYoP//psOH7apZ2C9j2iVUdgtvOnzYZJtciZCeStwtO1BZs/PKjz/qb7/y44821yzIjUdDql4f7krqQnoqcbfsgPx85Yh4lJCuD3fnK0+QHlVFxbVtrW2kpKSEm2++mc2bN1O3bl1atWoFwKFDh7hy5Qo9e/Zk3bp1+Pv7y25c27Ztyc3NJSMjw+rnHD16lA4dOtCoUSOzNUTTp09nxowZ1e7fsGEDGo2Gjh07kpqaSkFBASEhIcTExLB//36gchf48vJyTp06BUCHDh04duwYubm5aDQaWrZsyd69ewGIjo5GrVZz4sQJANq3b09GRgY6nY7AwEASExPZvXs3AI0aNSIwMJDjx4/rf/fTp0+TlZWFv78/HTp0YMeOHUCl6AUHB3Ps2DEAWrduzYULF7hy5Qq+vr506tSJHTt2UFFRQWRkJOHh4Rw5cgSAhIQErly5QmZmJj4+PnTp0oVdu3aRunUrKzds4IawMLrfcgvb0tP58r//5a0RIwi6VjCcnJXFHq2WEh8fwouLaVRUxMFrF25cXh75ajXnrn27qQCCysooVKsJLSmhaUEBf19bm6l5fj6lKhWng4IA6JidzSGNhjNFRaz84w8ydu9m+uTJHL90ife/+IIHu3QhuWdPysMyaVtvJ+nZCeSVaAnyzSM+/G/2Z3arfA+DT+CrKuFkTuUebm0idnM6JxZdcTgBvgW0Dt/DvswbKt9DzSkC1flk6BIAaFV3L+fzmpJVFIGfupj29baz+0JPsnJKWPzJWvwrLjN29DB81Spahu/nUkFDrhRGovYppUPkVvZevIHyCh8atLiNunXrcvhaEmzZsiVXr14lMzMTlUpF165d2b17N6WlpdStW5cGDRqQmpoKQIsWLcjNzeX8+fMAdO3alX379lFcXExYWBjR0dH6rVxiY2MpLCzk7NmzAHTq1ImDBw9SWFiIVqulefPmRjFbVlbG6dOnAVhdlk90XhGBpWUU+Ko5owmgRXY+ABeD/KlQqWiQX0RhTi4znn2OIUOH0qlPb0r8/TgRHETL7MoZJpcC/SnxUdEwv3IRtXRtEJEFJQSXlFKs9iE9JIiErMpjrwT6UahW0yivUlROhARRt6iEkOJSSn1UHAvVkJCVi6oCrgb4MSLjNEeDgyktK+PNDz7Ar149Rg0ciKqigqFjxvDiCy/Qo2VLosrKqFdczKHgYADic3PJ9vPjYkAAVFSQnJ3NHq2Wi/7+xOXnE1VUpF8DJS4vjzy1Wl9P0SUri/0hIRSp1YSVlNDEIGa3btzIdwcP8vi99xJbrx5TZ84ksXdPBvRpRXREPs1CjnLwcufK6z4kjYoKH87kVvZCtau3nePZbcgrCaGOXy5xoQf5+1LytZjNQK0q41RO3LWY3cWpnBbkFIcR6JtPq/B97Mvsro/ZAHUBJ3QtAdi07mv2nmjAHTd3JDHGn7YRO9lzsQcA9eucQeOn4wTDHJYjysrKiIiIoH79+vqYjY+PR6fTceHChcockZzMnj17KCkpITw8nEaNGun3XIyLiyM/P59z584B0LlzZw4cOMCes6fJ81NzISiAWF1lHJ6vE4C6ooLIgsov00dDNTTJKyCwtJwCXzWrVq+mszacus2aUtqysgyi/rVj07R1aJRfRFBpGYW+PpzSBBF/LWYzg/wpU6mIuhazx7V1aFBQhKakrFrMXg70p0itolFeEW1y8kjMyeFsQABX/f3xKy+nNCWFNb6+aIOCGBAVxc9bt3K5fn1aRUVxp0bDRX9/Lvv7oy4vp7NOx87QUMpVKiKLijgbGIjftY/elrm5XPXzIzMgAFVFBV2zs9mt1VLq40Pd4mIaFBWRei1mW+TlkWsQs63Pn2fB+fOUqtXc18+fS6f3seFIG0Lq+HJX8kV8/EI4n9cEgA6Rf3HoagcKS+sQ4p9Fk5Bj/HMtZpuEpFFWoeZsbnN9zKZlJ5JfEozGL4fY0H/0Mds4OB2VqpzT12I2MWIXJ3LiyS0OJcg3n4b+u/jszzbk5JfSq/VlEpr7c1JXOcEpqcdITp06RVZWFgEBAbRv356dO3dWxndUFBqNhrS0tMproU0bzp8/z5UrV/Dz86Njx4760Zv69esTGhqq/4xPTq5sW03IFh6olJ533nmHL7/8Uv/CLVu25KGHHmLcuHH4WblfiDnkCA/AyJEjWbFiBYcPH6Zly5bVHi8qKqLIYKVLnU5HkyZNyM7O9toFE1UqlVHNjr1rnBzWaEiwYeqluYI/w+LpSa8G2dQGR7Hz78vc/tRmEuO0NY6R+yd95cKWyWPyts01HuPunp039h82G4Ny1jixNR4NMVXAn1NYyC3LXuVgms6tNQuvf3SQ6e8fYPqYtiZrempLPBrijp6dN/YfNrptTb6yVBJgTzxKVL0+Otxf2SNvS75yFjl5JQwcvbna9eHueLSrwtfPz49Jkyaxb98+8vLyyMvLY+/evTz//PN2y449SGv3XLp0yeTjAQEBaLVaox9vp+oFau+U3CYFBVYfa+kDzHA2hLu6771teMvdsgOWhVvOlFxb4tEQcx9gIYGBiui+97bhLaUMY1mTryzN5JMbjxKWrg8l5CulDm/VyilNUm9TgwYN3NwSz8HUtxF7pOdvKyXSmm/rUhJxZ1JXQhJxBUqQnaK8/Bp7F22VHmvj0ZCavq0rJal7i/QoXXYkrJEeOfEoYU3vuxLylVKuD0NkT0uHyung69ev5+jRo1y+fJmqo2MqlYqXX37ZrgaaIy8vD7VaXW2D0r179/LNN9/QunVrl80Sq81UnZLryOnAtgxNTB0wgLImx906Jbe2T1lXiux8O2ESOVYMpRpOyb114UKHzuizdmhCKVNya/uUdU+RHQnDKeuGt+3FllIDJeSrqtdH9sMufflqyBaeo0ePMnjwYA4dOlRNdCTkCM9nn32mL/LNzMykuLiYmTNnApXFl8OGDdO//m233cbgwYOJj49Ho9GQkpLCsmXLUKvVLFmyRO6vJqiCHOmJyc+3+LicOgwlJHUlJBFnoCTZyTyezv+sFGtrpaemeDTE1kU3hfQ4F0+THQlL0mNLPErIqatUQr4yvD7cjeyi5VtvvZVNmzYxc+ZM+vTpQ0SE6Qu8WbNmNp23d+/ebN5s+o3p1asXmzZtAuD8+fNMnDiRnTt3cvbsWQoKCmjYsCE33XQTU6ZM0c8aswadTkdoaKhXFy1jhSDacsGdDgwk2swwg9yN9YqTfwdqLtR0BeYKA91dlGcNVYtElSY79y14k0/LbBttrymmLMWjIbbIjhSPEuYKNV2N4fUx7b2/3dIGW7BUtKwE2Tl3MJVVT0+QvaigqZiyNh4lrMm9VePREKUUMkd0X+ny1zVEtvBoNBqeeeYZ5syZ4+g2uRwhPFglPGC99GwPCyPZxOJa9uwibHhBK1V6PE14lCg7DRNbV5sVYw2WYstcPBpia8+OqQ8YpUmPHZNwXYY54VGK7Px33PN0joqya8i0amxZE48S1uZcS8IDypAed+dH2UXLAQEBxLhoaXeBcrCnkNke2amKEgo1lVAYaA9KlR252LOhor17x0kopVBTuj48FSXJTmRsjN35ytrZW1Wxd3kQQzw9XzkC2cJzyy238OeffzqyLQIPwRrp6ZidbXTbkbIjoUTp8RRqm+xImJOeqvFoiKNkR0JJ0uOJKE127nlnrkPylaH0bPjvf2s83pGyI+Ht0iNbeN5++222bt3KW2+9ZbS1hMA7qEl6Uq+tfAvOkR0JpUmPJ1BbZUfClPQYxqMhjpYdCaVIj6ehRNlx5PUhSU9GRITFnh5nyI6EN0uPbOG54YYb0Ol0TJo0CY1GQ7NmzYiNjTX6EdPCazeWpKdArQacKzsSSpIeT6A2y45ENekxcYyzZEdCSI9t1HbZkZg6YAA927UzO7zlTNmR8FbpkS08TZs2pU2bNtx444306NGD2NhYmjVrZvTTtGlTR7ZVoEDMSU9IaalLZEdCKdLjCdR22ZEwlJ4f//rLqKbH2bIjIaTHOrxFdiQ6RUSYrOlxhexIeKP0yF6HR5oeLhCYWqenzM+PW10kOxK1dR0SR+MNsiMhSc+9n3zC/+rU4dexY1mwYYNLZEdCKev0KBVvkx2oXIen6jo94/r2dZnsSChhnR5XUiu3lhC4HsOenuQ5c/iprMylsiOhhJ4epeMtsiPRNSaGD2fN4sCZM2jHjXOp7EiInh7zeJvsAOy/tvyJYSGzdtw4l8qOhDf19NgtPFu2bGHq1Kk8/vjjHDp0CIDc3Fy2bNlClpXrDAhqByGBgbw6cKD+9qsDB7pUdiSE9CgLd8qORLhGQ++EBP3tcX37urwNQnpM422yUxXDWOydkOBS2ZHwFumRLTxlZWXcd9993HTTTcyePZtly5Zx9uxZAHx9fRk8eDCLFi1yWEMFymdHejpDFi+mfXQ0R/fsYcjixTbvsu4ohPQoAyXIDsC2LVtYnZLCoKQktIGBNq/T4yiE9FTHG2Wn2bWtJaSaHW1gIIOSklidkmLTOj2OxBukR7bwvPHGG6xcuZK3336b1NRUoxU9AwMDueuuu/j5558d0kiB8jEsUP5j4kReHzJE1uKEjkRIj3tRiuzMXLOGr3bv5rVBg1g1erTsxQkdhZAe9+Punp1ylapagfKq0aNlLU7oSGq79MgWnk8//ZThw4czbtw46tWrV+3x1q1bk5aWZlfjBJ6BqdlYl0JDZa/I7EiE9LgHJcnOy6tXM/rBB/U1O/asyOwohPS4D3fLDkC6v7/JAmW5KzI7ktosPbKFJyMjg+uvv97s42FhYVy9elXu6QUegqWp5/ZsQ+FIhPS4FqXJzmuDBtGyQQOjx4T0eCdKkJ2cwkK2paebLVAW0uM8ZAtPSEgIV65cMfv4sWPHiIyMlHt6gQdgSXY6XFvKX0iPd6FE2Zk6YIA+Hg0R0uNdKEV2bl24kLevLd9hrkBZSI9zkC08PXr04PPPPze5G+/Vq1dZtmwZN910k12NEyiXmhYVPKbR6P8vpMc7UKrsgHE8GiKkxztQkuwcOHOGT2bMqHE2lpAexyNbeF566SWOHj1Knz59+OmnnwBISUnhww8/pGPHjuTl5fHCCy84rKEC5WDNCsq5vsZrWgrpqd0oWXagejwaIqSnduMI2bE3X1UtUA6JsG7hSSE9jkW28HTu3JmVK1dy6NAhRo4cCcDzzz/PU089RUFBAd9//z1t2rRxWEMFysDa7SI0paXV7hPSUztRuuyA6Xg0REhP7cRRPTv25CtT20XUFI+GCOlxHHYtPDhgwAAyMjJYvXo1b7zxBq+//jorV67k+PHj3HzzzY5qo0Ah2LI3Vsu8PJP3C+mpXXiC7ID5eDRESE/twpHDWHLzlbm9sayJR0OE9DgGWcKTm5tLnz59+PjjjwkICOCOO+5g4sSJTJo0ibvuuos6dVw/PipwLrZuBLo3NNTsY0J6agfOlB1bkro1G4FaikdDhPTUDhxdsyMnX1naCNTaeDRESI/9yBKe4OBgdu7c6ei2CBSKM3Y9t1V6nPXBI6RHHs7u2bE2qTtj13MhPZ6NMwqU5eQrZ2wEKqTHPmQPaXXo0IHU1FRHtkXgRswldbmyE11QUOMx1iYRKXk4CyE9tuGKYSxrkrotsmNNPBoipMczceZsLFvzlSXZsTUeDRHSIx/ZwjNjxgw++ugjNm7c6Mj2CNyEqaRuT8+O2sRyBaaoKYkYJg9nIqTHOlxVs1NTUre1Z8faeDRESI9n4Yqp57bkK0s9O3Li0RAhPfKQLTyff/45TZs2pV+/fnTs2JH777+fUaNGGf08+uijjmyrwIlUTer2DmOdsKGOy1wSqZo8nI2QHsu4ukDZXFKXM4xlSzwaYk56XFl3JqSnZly5zo61+crSMJbceDRESI/tqCpMrRxoBT4+NbuSSqWirKxMzuldik6nIzQ0lOzsbLRarbub4xZ2TJmiF5xXBw5kyOLFdtXsbA8LIzkry6bnGCaM7558kld+/NEoeRQn/25zO+Tw+kcHmf7+AaaPacuUxxNteq5/0ldOapXjmLxts83PcbXsvLH/sP7/hoIDyKrZkROPhhh+AZCuj8xtd8o+nxxy8koYOHozB9N0/PxBL7q0q3ktl9oaj4a4QnYM41GipnxlCXvj0RDp+pCTrxzFzr8vc/tTm0mM0/Ljol6EaPxMHufueJQtPLUJITzAkiXsSE8nec4cANpHR/PHxImyC5QLfHwIKi+3+Xk5hYX0mDeP/adPA7D9hRf0ycNVwgPypcfdF7Q12PoB446p51U/YKSkDsgqUJYbj4ZUvT52/nSDXeeTg63SUxvj0RBX9eyYEh6wnK8s4Yh4NMRTpMfd8Sh7WvqoUaP45ptvHN0eQS0hIyjI3U2wCzG8VYlS1tmxF2fEozu678Xw1r8oYbsIuTgjHt2drzxheEv2tPSvvvoKnU7n6PYI3ITUZd89Lo7148eTcemSXYWaOj/TXZqWkLqIMy5dYv348XSPixPr9LgRpciO4ZCW3JoFOfFoiKnrw11JXUiPMmTHnnxlbzwaIl0fSshXSpce2UXLbdq0ISMjw4FNEbgTwwLlvq1b2z07JdDG2q2qBX99W7cWixO6ESXKztQBA2QXatoaj4ZULeCXrg93JnVvlh4lyY7cfGVPPBpStb5NCflKydIjW3gmTZrEBx98wJEjRxzZHoGbqFqgbO+U3MScHKuPNTe7oepsCHcldSUkEVeiVNmRkCM9tsSjIeZmK3aNiXF7UvdG6VGi7JjLV5akR248GmLu+lBCvlKq9MgWnkOHDtGkSRPatWvH3XffzQsvvMCrr75q9PPaa685sq0CJ2JqNpY90rM7LMyq42qaymmYRNyZ1JWQRFyB0mVHwlbpsTYeDalpaQYlJHVvkh4ly46EtdIjJx4Nqen6UEK+UsL1URUxLR0xSwuAJUvMPiRnTR5rpl3asm5FTmEhtyx71aYpuc6gptlb7p6FYA3mZsUoRXb+Wv4pfyxZZtVsLGvX5LF1GrA1MS/NGrR2Sq4zMTd7y5Pj0RB3y84b+w/bnK8sHWvPtHRzMW9qFqs9S2w4CsPr4699l9zSBgnZPTzp6ek1/hw/ftyRbRW4CTk9PY1qOMbWvWZCAgMV8U1WCd+cnIEnyg5Y39NTUzwaYqvgK+GbbG3u6XG37IC8fGWpp8eWeDTE1kU3lZCvDK8PdyNbeJo1a2bVj6B2YKv0BFpYY0LuxnpKSepKSCKORGmy0+OJUTats2ON9FiKR0PkrjAupMc5KEF2ivLy5eUrC9JjbTwaInejXCXkK+n6cDeyhUfgfdgiPcfNLJ1u7y7CSknqSkgijkCJstN95HCbn1+T9JiLR0Ps3U5FidLjyShFdr6dMEl+vjIjPdbEoyFyZUdCCfnKXWUIhvjKfeKoUaNqPEalUvHxxx/LfQmBApGkp//8+dy6cKFNHwz2yo6ElNQHjt7M7U9tdltNjzQmPv39A0a3PYXaIjsS0geBtCKzLR8M9sqOhCQ9tz+1mYGjN7ulpsfw+vBUlCQ7mcfT+Z89+eqa9Ny6cCH958+v3Bfwuuusfr69siPh6fnKEYiiZZxftKxSqexO5vZgTfIwt3S6OWr6gMhTq9EY/O0dITtVi/Lk7C3kDAwLA6e997db2mALk7dtVrzs2BqPhpj6gKgaj4bIlR1LW50opZA5ovtKl7+urVQtWlaa7Ny34E0+LbN/MMQwB/4yeTLdGzWq8Tm2yI61W++4s5DZ3UX0sv+K5eXl1X5KSko4fPgwjz/+ON26dePq1auObKvHonTZkUNNw1unDT40HNWzUxUlDm95AkqXHXsxNbx12ozEOKpnpypKGd7yNJQoO466PgyHtz44cqTGxQkd1bNTFSUMb7kLh9bwqNVq4uPj+fDDD4mIiGDy5MmOPL3HUttkR8KS9GRdWzrdWbIjoTTp8QRqs+xIVJWeLBNL+TtLdiSUID2eRG2WHQlJejq0bWtxnR5nyY6Et0qP04qWb731VlauVH53am3FVcnDnPT4l5c7XXYklCQ9nkBtlx0JQ+n5p8o2OM6WHQkhPdbhDbIjERIYSM+mTc1OWXe27Eh4o/Q4TXiuXLlCbm6us04vsICrk4cp6Ym7eNElsiOhFOnxBLxBdiQk6XlsyhT98JarZEdCSI9lvEl2JLrk55ucveUq2ZHwNulxuPBkZWXx7bff8s4779CpUydHn15QA+5KHobS02PePD7Q6VwmOxJCeqzDW2RHYuqAAayYP5+XV6/mzkWLXCo7EkJ6zONtsgOwIyys2pT1OxctcqnsSHiT9MgWHh8fH9RqdbWfiIgIhg4dio+PD2+//bYj2yqoAXd/U+oaE8N3Tz7J/tOn0RUU8N2TT7pMdiSE9CgTd8mORMsGDRiUlMTqlBR0hYUulR0JIT2m8TbZMUSSHl1hIatTUhiUlORS2ZHwFumRvQ7P8OHDUalURvepVCrq1q1Ly5YteeCBBwgJCbG7gQLrcLfsQGWB8is//gjAjh072JSeTteYGJd/sChlnR5BJe6WHYCC06fZdPjfqe4LNmxwyweLEtbpURreKDtRBhM8FmzYoP//psOH2XEtb7oab1inR7bwrFixwoHNENiDUmRHqtnZ/sILFIeEMOCPP2xenNBRCOlRBkqQnR3p6Uz85Rf9MNaCDRtkLU7oKIT0GONtsgMQfG1NKMOanXF9+xotTiikx/GIrSU8HKXJjnSh+rVoYfOGo45GDG+5F6XITv/587l/6FC9eFu74agzEcNb7sPdsgNwTKOpVqBc04ajrqI2D2/JFp7333+ffv36mX385ptv5sMPP5R7eoEVKFV2JOTssu5ohPS4ByXJTtvGjelWZWhVSI93ogTZAThy4YLJAmUhPc5FtvCsWLGC+Ph4s4+3bNmSZcuWyT29oAaULjutc3IAIT3eiNJk59exY2mXn1/tGCE93oVSZGfmmjW8OHeu2dlYQnqch2zhOXr0KO3atTP7eGJiIkePHpV7eoEFlC47ABcCAvT/F9LjPShRdkICA43i0RAhPd6BkmTn5dWreWn4cIv1Y0J6nINs4SkpKaHQwgdXYWGhxccF8vAE2QG44u9vdFtIT+1HqbID1ePRECE9tRtHyI4j8pVhzc51SUk1Hi+kx/HIFp6WLVuybt06s4+vXbuWuLg4uacXmMBTZAfAt7y82n1CemovSpYdMB2PhgjpqZ04qmfH3nxVtUC5pniUENLjWGQLzwMPPMDatWt5+eWXKS4u1t9fUlLCtGnTWLt2LQ8++KBDGinwLNkB6KTTmbxfSE/tQ+myA+bj0RAhPbULRw5j2ZOvTG0XYU08SgjpcRyyhWfChAnceOONzJo1i0aNGtGjRw969OhBw4YNee211+jRowfPPfecI9vqtXia7ADsCA01+5iQntqDs2THlqRuzd5YluLRECE9tQNH1+zIzVfm9sayNh4lhPQ4BtnC4+fnx9q1a5kzZw7R0dHs3buXvXv30qRJE+bOncv69evxtzBuLrAOT5QdgIoqq3BXRUiP5+PMnh1rk7q1G4HWFI+GCOnxbJxRoCwnX1naCNSWeJQQ0mM/di086Ofnx6RJk9i3bx95eXnk5eWxd+9enn/+efz8vHflUEfhqbIDEFlUVOMxtiQRZ33wCOmRh7OHsaxJ6rbsem5NPBoipMczceZsLFvzlaWNQG2NRwkhPfYhVlpWKK6WHVNJXa7sAISXWJecrUkiUvJwFkJ6bMMVNTs1JXVbZAesj0dDhPR4Fq6Yem5LvrK067mceJQQ0iMf2cIzbdo02rZta/bx9u3bM3PmTLmn92rc0bNTNanbIzsAR4KDrT7WUhIxTB7OREiPdbiqQNlSUrdVdsC2eDTEnPS4cghWSE/NuHKdHWvzlaV1duTGo4SQHnnIFp7vv/+e/v37m328f//+fPvtt3JP77W4axjLMKnbKztyMJVErE0ejkJIj2VcPRvLVFKXIzv2UlV6pOvDlQjpMY87FhVURL6qcn24K195kvTIFp709HRatWpl9vGEhATS3WSdnoo7a3YMk7p23Di7ZSchN9fm5xgmEe24cS5NHhJCekzjrqnnhkk9ec4ckufMkSU7cuLREFPXh6sR0lMdd66gbE++sjceJQyvD3fmK0+RHrtqeLKyssw+dvXqVcrKymw+5+uvv869995LbGwsKpWK5s2bWzx++/bt9OvXj5CQELRaLbfeeiv79u2z+XXdjRIKlMf17av/f++EBLt6dq7ILFrvGhND74QEk21yFUJ6jHH3OjshgYG8OnCg/varAwfa3LMjNx4NqXp9uAMhPf+ihO0i5OYrR8SjhHR9uDtfeYL0yBaexMREVq1aZfKxiooKVq9ebbEHyBwvvvgiv//+O3FxcYSHh1s8dtu2bfTq1Yv09HReffVVZsyYwdGjR+nZsyd///23za/tLpQgO1I3vTYwkEFJSaxOSbGrUDPTzN5FNTFzzRpWp6QwKCkJbWCgmLLuZtwtO1BZszNk8WLaR0fTPjqaIYsX21yzIDceJUxdH+5K6kJ6lCE7ID9f2RuPhkjXhxLyldKlR7bwPProo2zbto0RI0aQmZmpvz8zM5NRo0axbds2Hn30UZvPm5aWxuXLl1m3bh2NGjWyeOzYsWPx9/dny5YtTJgwgQkTJrBlyxZUKpXHLHqoBNkpyss3qtlZNXq03bNTfCoqbH6O4Rj4qtGjxTo9bkYpsiPV7PwxcSJ/TJwoq1BTTjxKVK1pk64PdyZ1b5YeJcmO3HxlTzwaYnh9KCVfKVl6ZAvP448/zoMPPsinn35KVFQU0dHRREdHExUVxSeffMLQoUN56qmnbD5vbGysVccdO3aMnTt3cu+999K4cWP9/Y0bN+bee+9l/fr1nD9/3ubXdyVKkZ1vJ0yqVrNj75TcLtnZNh1vquCvWmGgG5K6UpKIq1Ga7Eg1O3Jnp9gajxLmCvinDhjg9qTujdKjRNkxm68sSI/ceDSk6vUByslXSpUeu2p4Pv/8c7766ivuuOMOQkNDCQ0NZdCgQXz99df83//9n6PaaJKdO3cCcP3111d7rFu3blRUVLB7926Tzy0qKkKn0xn9uBolyU7m8XSTBcr2SM8urdbqYy3NbjBMIu5K6kpJIq5CqbIjIUd6bIlHiZpmKyohqXuT9ChZdiSslR458WiIxetDIflKCddHVVQVFQ7qW3MCbdu2JTc3l4yMjGqPvfXWWzz//PP8/PPP3HbbbUaP/fzzzwwYMIAPP/yQJ554otpzp0+fzowZM6rdv2HDBjQaDR07diQ1NZWCggJCQkKIiYlh//79ADRr1ozy8nJOnToFQIcOHTh27Bi5ubloNBpatmzJ3r17AYiOjkatVvPL3krxOq6tQ4OCItRXsvl7y//4ZetfTJ0xHR+1mkuB/pT4qGiYX7kCZ3pIEJGFJQSXlFLi40OaNohWWXkAXAn0o0CtpnFe5cV0IiSI8KIStMWllPmoOBqqISErD1VFBVkBfuT6qYnOrTz2VHAgISVlaPMLOZnyN3Nef503P15KV5UPEcXF1C8uJvXaGhHxeXnofH35X1YWh86fJ+jAAW5/4AFKfHwILy6mUVERB0NCAIjLyyNfrebctQuvAggqK6NQrSa0pISmBQX8fe0ib56fT6lKxemgII5cuMCTL7zAwpdeom2LFgSXlhKXn0/KtWObFhQAkFJeztaM4/y5/gvmTHuUEsII8s0jPvxv9md2A6BR8Al8VSWczGkBQJuI3ZzOiUVXHE6AbwGtw/ewL/MGAKI0pwhU55Ohqyw4bFV3L+fzmpJVFIGfupj29baz+0JPACLrnCXEL5sjV1qxff9llq/4jPnT7yI4vDlqn1I6RG5l78UbKK/woUGL26hbty6HDx8GoGXLlly9epXMzExUKhVdu3Zl9+7dlJaWUrduXRo0aEBqaioALVq0IDc3V98z2bVrV/bt20dxcTFhYWFER0dz4MABoLIntLCwkLNnzwLQqVMnDh48SGFhIVqtlubNmxvFbFlZGadPnwZgdVk+0XlFBJaWUeCr5owmgBbZ+QD8b+tWDvy6lvsee5S6TaJJ09ahYX4RdUrLKFL7cCI4iJbZlXFYLWa1QUQWVMZssdqH9JAgEgxitlCtppFBzNYtKiGkuJRSHxXHQjUkZOWiqoCMK5dZPWceDz/wAN1iYmhbUMAlf38u+fvjU1FBl+xsdoaGUlxezn/XrmXj1q3MmzyZcI2G+Nxcsv38uBgQABUVJGdns0er5aK/P3H5+UQVFfGPQczmqdWcvxazXbKy2B8SQpFaTVBBAZPfe4+ut97K9bGxdFSpKPbx4cy1YztmZ3MwLouC0jr8/U8aL7y6gvlzJxHfNITokDQqKnw4k1spSO3qbed4dhvySkKo45dLXOhB/r6UfC1mM1CryjiVE3ctZndxKqcFOcVhBPrm0yp8H/syu+tjNkBdwAldS33MnstrRnZRXbKzs7n/0VeZ+tIUkttH0CjkLBo/HScYBkDr1q25cOECV65cwdfXl06dOrFjxw4qKiqIjIwkPDycI0eOAJUzbK9cuUJmZiY+Pj506dKFXbt2UVZWRkREBPXr19fHbHx8PDqdjgsXLgCQnJzMnj17KCkpITw8nEaNGnHwYOWHXVxcHPn5+Zw7dw6Azp07c+DAAfacPU2en5oLQQHE6irj8HydANQVFUQWVG5MfcBPRem6zWgDAghpnYCuaSPirh17MahyC6P6145N09ahUX4RQaVlFPr6cEoTRPy1mM0M8qdMpSLqWsxKOVlTUlYtZi8H+lOkVtEor4g2OXkk5uTwRUYGJ8vLaREWxsjQULaHhQHQoKgIbWkpRzUaAEoPHWLh/v107diRG5o3p1tuLjtDQylXqYgsKuJsYCB+1z56W+bmctXPj8yAAFQVFXTNzma3Vkupjw91i4tpUFRE6rWYbZGXx99Xr7Lx6lW0QUE8HhxMWv36FPv4ENLgMA01Jzh05brK98P/H15fdoLGMdfRrX0EvWN3cuhqBwpL6xDin0WTkGP8c7kzAE1C0iirUHM2t7k+ZtOyE8kvCUbjl0Ns6D/6mG0cnI5KVc7pazGbGLGLEznx5BaHEuSbT8vwFFIyKzsiGmpO8t1vR7hc1oaEmBDueXAsp06dIisri4CAANq3b6/vvIiKikKj0ZCWllZ5LbRpw/nz57ly5Qp+fn507NiR7du3V/5u9esTGhrK0aNH9XFnDXYLT35+PtnZ2YSGhlKnjmN7KSwJz2uvvcYrr7zChg0b6NOnj9Fjv//+O3379uWdd95h/Pjx1Z5bVFREkcHS3jqdjiZNmpCdnY3WTvM2xeRtm/X/V1rPjvRN6Y39hy0+x9Y1Jo7VqUOL/HyHnvPPOt9w+1ObSYzT8uOiXoRoXL99SU5eCQNHb+Zgmo6fP+hFl3YRRo/7J33l8jbZimE8GqKEnh3p+ugcFWXV1HNr14yyJh5tPWdx8u/6/7/+0UGmv3+A6WPaMuXxRKtex9Hs/PtytevDk+NRQgk9O2/sP2xzvrLUC2NLPFp7TsN4lKgpX7kK6fpwd/+KrCGtzMxMJk2aRFxcHCEhIURHRxMSEkJcXByTJk3i4sWLjm5nNSS5KjKxJ0nhtW5EcwIWEBCAVqs1+nEFSpUda7B1eKt+cbHFx+Us0qWE7nuldBc7GiXJTmRsjNXr7Fg7vFVTPErIXXRTCd33Srg+HI0SZAfk5StLw1vWxqMhchbdVEq+kq4Pd2Oz8Gzbto127drx5ptvcvr0adq2bUv37t1p27Ytp0+f5s033yQpKUnf9eQspBlcZ0wsACbdZ1jM7G48WXYkbJGeVAtLp9uzIqkSkrpSkoijUJrs3PPOXJvW2bFGeizFo4S9K4wrUXo8GaXIzl/LP5Wdr8xJjzXxaIg9K4wrJV+5q+fTEJuE5+LFiwwcOJCioiLef/99srKySElJ4X//+x8pKSlkZWWxaNEiioqKGDhwoFN7erp06QLA1q1bqz22bds2VCoVnTp1ctrr20JtkB0Je2dvOWL5dSE9jkOJsiPn+rB3byFHbaeiNOnxVJQkO38sWWZXvrJl9pYpHLGdSm3JV/Zik/C8+eab6HQ6NmzYwFNPPUVQUJDR40FBQTz55JOsX78enU7HW2+95dDGGtKiRQs6d+7MN998oy/cBDh79izffPMNffr0ISoqymmvbwu1RXYkrJGe+Ly8avc5cq8ZIT32U1tkR8KS9JiKRwlH7x2nJOnxRJQmOz2eGGV3vqoqPY2vXrXqeY7cO87T85UjsEl41qxZw7Bhw+jYsaPF4zp27MjDDz/Mjz/+aHODPvvsM2bOnMnMmTPJzMwkOztbf/uzzz4zOnbBggUUFRXRs2dP5s+fz/z58+nZsyfl5eVOlS1bqU2yI1GT9Oh8fY1uO2NjPSVKj6dQ22RHwpz0VI1HCWdtlKsU6fE0lCg7jro+DKVn9v/+V2NPjzM2yvV26bFJeDIyMujWrZtVxyYnJ3PixAmbG/Txxx/z8ssv8/LLL3Px4kWysrL0tz/++GOjY7t3786mTZto3rw5U6dO5eWXX6ZFixZs2bKFpKQkm1/bWdQ22ZGwJD0XDJZOd+YuwkqTHk+gtsqOhCnpuWBiKX9nyY6EEqTHk6jNsiMhSU9kTIzF4S1nyI6EN0uPTcKjVqspKbHuA6W0tBS1Wm1zgzZt2kRFRYXJn02bNlU7/vrrr2fDhg3k5uaSk5PDb7/9VmMPlKupjbIjUVNPjzNlR0JJ0uMJ1GbZkagqPVerDGk5W3YkhPRYhzfIjkTXmBiuj401W9PjTNmR8FbpsUl44uPj2bhxo1XHbtq0iRYtWshqlMA+XJ08TElPclaWS2RHQinS4wnUdtmRMJSe+0aP1g9vuUp2JIT0WMabZEfi1pISk4XMrpAdCW+UHpuEZ/DgwXz33Xf8+uuvFo/77bff+O677xgyZIhdjRPYjruSR1XpWZ6d7TLZkVCC9HgC3iA7EpL0THz2WfrPn8+G1FSXyo6EkB7zeJvsAOzRaqsVMm9ITXWZ7Eh4m/TYJDzjx4+nSZMmDB48mClTpnD8+HGjx48fP86LL77InXfeSXR0NOPGjXNoYwWWcfc3JUPpOZaV5VLZkRDSo0zcuTRDSGAgN7VtS/N69eg3fz5/paW5VHYkhPSYxttkB6DEp/KjV5Kev9LS6Dd/Ps3r1XOZ7Eh4k/TYJDwhISH89ttvNGvWjDfeeIP4+HjCwsJo1qwZ4eHhxMfHM2fOHJo2bcovv/xCyLX9PwTOx92yUxVpLyl3IKRHWShhHSqtiRXZ3YGQnup4m+wAhMtYadmZeIv02LzScsuWLdm3bx8LFiygR48e+Pr6cu7cOdRqtX56+L59+2jVqpUz2iswgVJkx7Bmp2tQkOzFCR2BkB5loATZySksZMrixWRcusT68ePpHhcna3FCRyGkxxhvkx2ARtcEXKrZ6R4Xx/rx48m4dEnW4oSOwBukR9ZeWkFBQTzzzDNs3ryZS5cuUVxczKVLl9i0aRNjx451+CaiAvMoUXamDhhAr4ED7VqR2REI6XEvSpGdWxcupFP//qwbP56+rVvbtSKzoxDS417cvTTDwZCQagXKfVu3tmtFZkdQ26VHlvAIlIFSZUfC3m0oHIGQHvegJNk5cOYM18fG6mt27N2GwlEI6XEP7pYdgKt5eSYLlO3dhsIR1GbpEcLjoShdduKurXsipMf7UJrsrBs/ns5VHhfS450oQXZ2pKcz7b33zM7GEtLjPITweCBKlx2AfINFJ4X0eA9KlJ2uMTFG8SghpMe7UIrs9J8/n6QWLSzOxhLS4xyE8HgYniA7AOeqXMhCemo/SpUdqB6PEkJ6vAMlyU7bxo15ZPDgGqeeC+lxPEJ4PAhPkR1zCOmpvShZdmpCSE/txhGyY2++qlqg7GvltktCehyLEB4PwdNkp3NWlsn7hfTUPjxBdszFo4SQntqJo3p27MlXpraLqCkeDRHS4ziE8HgAniY7AAcsLDoppKf24CzZsSWpW9OzYykeJYT01C4cOYwlN1+Z2xvLmng0REiPYxDCo3A8UXYACmvoshXS4/k4s2fH2qRu7TBWTfEoIaSnduDomh05+crSRqDWxqMhQnrsRwiPgvFU2QEILalZHmxJIs764BHSIw9nD2NZk9RtqdmxJh4lhPR4Ns4qULY1X1naCNSWeDRESI99COFRKK6WHXNJXW6BctOCAquOsyaJSMnDWQjpsQ1X1OzUlNRtLVC2Nh4lhPR4Js6ejWVLvrK067mt8WiIkB75COFRIO7o2TGV1OXKDsDfWq3Vx1pKIobJw5kI6bEOVxUoW0rqcmZj2RKPEkJ6PAtXTT23Nl9ZWmdHTjwaIqRHHkJ4FIa7hrGqJnV7ZEcOppJI1eThbIT0WMbVs7FMJXW5U8/lYk56XF13JqTHMq5eZ8eafFXTOjv2Uu36cEO+8jTpUVVUVFS4uxHuRqfTERoaSnZ2Nlo7zdsUk7dttuo4d9bsTN2Rov8g6Z2QwOqUFLtk54K/Pw2Ki21+niRag5KS2HT4sFHyKE7+XVZbbGXn35e5/anNJMZp+XFRL0I0flY/1z/pKye2zDFYG4+GuFp23th/WP9/6YOkeb16AGRcumSz7MiNRwlD0ZKuj6J998k+n1xe/+gg098/wPQxbZnyeGKNx9fWeDTEFbJjGI+GWMpXlrA3Hg2Rro/EBI3N+cpR5OSVMHD0Zg6m6fj5g150aRdh8jh3x6Po4VEI7i5Qlr7J6goLWZ2SwqCkJLt6dkpVKlnPmzpgAIOSklidkoKusNAl35SqInp6jHH3OjtdY2L47skn2X/6NPtPn+a7J5+0uWdHbjxKmLo+3IHo6THG3Ssoy81X9sajIdL14c585Sk9PUJ4FIC7ZUdiwYYN+v9vOnzYrpqF00FBsp63Iz2dTYf//TZl2CZXIqSnEnfLDlT2rrzy44/626/8+KPNNQty49GQqteHu5K6kJ5K3C07ID9fOSIeJaTrw935yhOkRwiPm1GK7BjW7OgWLHBLoabhGLhuwQKxTo+bUYrsSENJ2194ge0vvOCWQk1T14c7k7q3S49SZMfd+crw+lBCvlK69AjhcSNKkZ2/ln9qVKDsiNkpHbOzbTreVMGfWJzQfShNdqSaHbmzU2yNR0OqFvBL14e7k7q3So/SZEdOvrInHiWqXh+gjHylZOkRwuMmlCQ7fyxZVq1A2V7pOaTRWH2spdkNhknEXUldCUnElShVdiTkSI8t8WiIudmKIYGBikjq3iY9SpUdCWulR248Sli6PpSQr5QqPUJ43IDSZKfHE6NMFijbIz35vr5WHWfNVE4pibgzqSshibgCJchOUV5+jVPPbZUea+PRkJqWZlBKUvcW6VG67EhYIz1y4lHCmqUZlJCvlHJ9GCKEx8UoUXYsJQ+50hNcWlrjMbasWzF1wAC3J3UlJBFnohTZ+XbCJKvW2bFFeqyJR0OsXYdKKUm9tkuPp8iORE3SY2s8StiyDpUS8lXV68PdCOFxIZ4mOxJypCcuP9/i43IW6VJCUldCEnEGSpKdzOPpVq+zY6301BSPhti66KaQHufiabIjYUl6bIlHCTmLbiohXxleH+5GCI+L8FTZkbBVelIsLOBoz4qkSkjqSkgijkRpsnPfgjdtWmfHGumxFI+GyF1hXEiPc1CC7Jw7mCo7X5mTHmvjUcKeFcaVkK+k68PdCOFxAZ4uOxKOmL3liOXXlZDUlZBEHIESZUfO9eGIvYXs3U5FidLjyShFdv477nm78pW9s00dsZ2KEvKVO1aArooQHhdQG2RHwlrpMbUbsCP3mhHSYz+1RXYkLElPTbtTO2rvOKVJj6eiJNmJjI2xO19VlR5rd0t35N5xnp6vHIEQHhdQW2RHQk5PjzM21lOi9HgKtU12JOT09Dh6o1wlSY8nojTZueeduQ7JV4bS882uXTUe74yNcr1deoTwuIDaJDsSNUnPSYOl0525i7DSpMcTqK2yI2FKek6aWcrf0bIjoRTp8TSUKDuOvD4k6bmg1Voc3nKG7Eh4s/QI4XEBtU12JKzp6XGm7EgoSXo8gdosOxJVpae0rKzaMc6SHQkhPbZR22VHYuqAAbSKijJb0+NM2ZHwVukRwlNLcVXyMCc9STqdS2RHQinS4wnUdtmRMJSe6W+8YTS85WzZkRDSYx3eIjsS9wYFmSxkdoXsSHij9AjhqYW4OnmYkp4/SkpcJjsSSpAeT8AbZEdCkp7mnTrph7dcJTsSQnos422yA5BWp061QmZXyo6Et0mPEJ5ahruSh6H0JM+Zw8bTp10qOxJCemrGW2RHomtMDHf36MGBM2fQjhvnUtmRENJjHm+THYDca1tLGEqPdtw4l8qOhDdJjxCeWoS7vymFBAby6sCBAFy4cIFXBw50qexICOlRFkpYh6pxQAC9ExL0t8f17evyNgjpMY23yQ5AHYOtJQxjsXdCgktlR8JbpEcITy3B3bIDlQXKQxYvpn10NPs3b2bI4sWyFid0BEJ6lIESZAfgx+++Y3VKCoOSktAGBspenNBehPRUx9tkB6BVXh7wb82ONjCQQUlJrE5JkbU4oSPwBukRwlMLUIrsSDU7f0ycyDuvvmrXisyOQEiPe1GK7Mxcs4a8hAReGzSIVaNH270is70I6XE/7l6aYU9oaLWanVWjR9u1IrMjqO3SI4THw1Ga7Eg1O75qtd3bUDgCIT3uQUmy8/Lq1bSKitLX7DhiGwp7EdLjPtwtOwClZWUmC5Tt3YbCEdRm6RHC48EoVXYAogsKHLL3liMQ0uNalCY7rw0aRJ8qmzUK6fFOlCA7OYWFLFu50myBspAe5yGEx0NRsuwA+FZUAI7ZcNQRCOlxDUqUnakDBujj0RAhPd6FUmTn1oULOXz6tMXZWEJ6nIMQHg9E6bIDkFHn32QipMc7UKrsgHE8GiKkxztQkuwcOHOGqf/5T42zsYT0OB4hPB6GJ8iOKYT01G6ULDs1IaSnduMI2bE3X1UtUA7XaKx6npAexyKEx4PwJNlpp6u+kaaQntqJJ8iOqXg0REhP7cRRPTv25CtTKyjXFI+GCOlxHEJ4PARPkh3A7O7UQnpqF54gO2A+Hg0R0lO7cOQwltx8ZW67CGvi0RAhPY5BCI8H4GmyA5Dt52f2MSE9tQNnyo4tSd2aYSxL8WiIkJ7agaNrduTkK0t7Y1kbj4YI6bEfITwKxxNlByCwrMzi47ZKj7M+eIT0yMPZPTvWJnVra3ZqikdDhPR4Ns4oUJaTryxtBGpLPBoipMc+hPAoGFfKjrmkLkd2ANrm5NR4jLVJREoezkJIj224YhjLmqRuS4GyNfFoiJAez8SZs7FszVeWNgK1NR4NEdIjHyE8CsXVPTumkrpc2QHYFRZm1XE1JRHD5OFMhPRYh6tqdmpK6rbOxrI2Hg0R0uNZuGLquS35ytI6O3Li0RAhPfIQwqNA3DGMVTWp2yM7tmIuiVRNHs5GSI9lXF2gbC6py5l6Lhdz0uPKujMhPTXjynV2rM1Xzt71XEiP7QjhURjuqtkxTOobUlPtlp2GNn4brppENqSmujR5SAjpMY27ZmNVTepyZcfWeDSkqvRI14crEdJjHncsKmhvvrInHg0xvD7cla88SXqE8CgIdxYoS0n9r7Q0+s2fT/N69ezq2akjoyhPSiLN69Wj3/z5/JWW5lLZkRDSY4y7p54bJnW5PTty4tEQU9eHqxHSUx13rqBsT76yNx4Nka4Pd+YrT5EeITwKQQmzsRxJmpUriSoVIT2VuFt2HIUz4tEdSV1Iz78oYbsIuTgjHt2drzxBeoTwKAAlyI5Us9M9Lo7148eTcemSyws1pTHwjEuXWD9+PN3j4sQ6PW5EKbJjOIzlrpoFU9eHu5K6kB5lyI5S8pV0fSghXyldeoTwuBklyM65g8Y1O31bt7Z7dkqijdMuqxb89W3dWixO6EaUKDtTBwyQXahpazwaUrWAX7o+3JnUvVl6lCQ7cvOVPfFoiOH1AcrIV0qWHo8WHpVKZfInODjY3U2zCqXIzn/HPV+tQNneKblnAwKsPtbc7IaqhYHuSupKSCKuRKmyIyFHemyJR0PMzVbsGhPj9qTujdKjRNkxl68sSY/ceDTE3PWhhHylVOnxaOEB6NmzJ5999pnRz8cff+zuZtWIkmQnMjbGZIGyPdJz1d/fquNqmsppmETcmdSVkERcgdJlR8JW6bE2Hg2paWkGJSR1b5IeJcuOhLXSIyceDanp+lBCvlLC9VEVjxee2NhYHn74YaOf++67z93NsojSZOeed+aanY0lV3r8ystrPMbadSukJOLupK6EJOJMlCI7fy3/1KrZWLZIjzXxaIi161ApIal7g/R4guxIWCM9tsajIdYuzaCEfFX1+nA3Hi88AMXFxeTm5rq7GVahRNmpKXnIkZ6OOp3Fx21dpCskMFARSV0JScQZKEl2/liyzOqp59ZKT03xaIiti24K6XEuniQ7EjVJjy3xaIit61ApIV8ZXh/uxuOF59tvv6VOnTqEhIRQv359nnnmGbKzs93dLJN4ouxI2Co92y0snS53RVKlJHUlJBFHojTZ6fHEKJvW2bFGeizFoyFyVxgX0uMclCA7RXn58vKVBemxNh4NkbvophLylXR9uBuPFp6uXbsyffp0vv32Wz755BP69OnDe++9R8+ePS32+BQVFaHT6Yx+nI0ny46EI/YWsnf5daUkdSUkEUegRNmRc304Ypl9e7dTUaL0eDJKkZ1vJ0ySn69s3GXdHPZup6KEfNWlXYRbXtcQVUVFRYW7G+FIZs+ezUsvvcTMmTN56aWXTB4zffp0ZsyYUe3+DRs2oNFo6NixI6mpqRQUFBASEkJMTAz79+8HoFmzZpSXl3Pq1CkAOnTowLFjx8jNzUWj0dCyZUv27t0LQHR0NGq1mi9Wr+LKiZPsyc1iwMCBaErKKFL7cCIkiJZZeQBcCvSnxEdFw/wiANJDgogsLCG4pJQSHx/StEG0unbslUA/CtRqGudVCseJkCDCi0rQFpdS5qPiaKiGhKw8VBUVZAX4keunpt65S5w9cJD127cxZPxY6qGiXKXiSJiG+Ow82mXnElFcTP3iYlKvzXKLz8tD5+vLhWszCpKzstij1XKxoIDPfvuN7IwMpowbh69aTVxeHvlqNeeufUhEFhWR4+tLoVpNaEkJTQsK2KvRsC09ne9Xr2bWPfcQ2LQpAB2zszmk0ZDv60twaSlx+fmkaLUANC0oAOBkUBDlYZm0rbeT9OwEsgtDWLv5EB8t+5zlH0wnLMSPRsEn8FWVcDKnBQBtInZzOicWXXE4Ab4FtA7fw77MGwCI0pwiUJ1Phi4BgFZ193I+rylZRRH4qYtpX287uy/0rPxd6pwlxC+b49mVMtAyfD+XChpypTCSw8cvM/Kpaaz4cCYtm4fRoMVt1K1bl8OHD1ce27IlV69eJTMzE5VKRdeuXdm9ezelpaXUrVuXBg0akJqaCkCLFi3Izc3l/PnzQKXQ79u3j+LiYsLCwoiOjubAgQNAZe1aYWEhZ8+eBaBTp04cPHiQwsJCtFotzZs3N4rZsrIyTp8+DcDqsnyi84rwLypm3+Yt/N9nn/PawgUEhgRzMcifCpWKBtfiME1bh4b5RdQpvRazwUG0zDYTs9ogIgsqY7ZY7UN6SBAJBjFbqFbTyCBm6xaVEFJcyrnj6bz09DPMW/wBEU2bcDXAjxEZpzl6LQ5b5eZyyd+fS/7++FRU0CU7m52hoZSrVNQrLqZecTGHrh37x9q1rDt9mocGDKBl/fokZ2ezR6sl29eX6MJCooqK+CckBIC4vDzy1GrOBwZyNS+PB595hnFPP02/pCTqlZfTpKCAv6/FYUx+PsU+Ppy5Ft8ds7M5GJdFQWkdgv2zaRZylIOXOwNQcHkfs5akctut/UluH8F1DXZwPLsNeSUh1PHLJS70IH9fSgagUXAGalUZp3LirsXsLk7ltCCnOIxA33xahe9jX2Z3fcwGqAs4oWupj9lzec3ILqqLv7qIthE72XOxBwBa9UmmL9jM8y8tAKB169ZcuHCBK1eu4OvrS6dOndixYwcVFRVERkYSHh7OkSNHAEhISODKlStkZmbi4+NDly5d2LVrF2VlZURERFC/fn19zMbHx6PT6bhw4UJljkhOZs+ePZSUlBAeHk6jRo04eLDyAzYuLo78/HzOnTsHQOfOnTlw4AB7zp4mz0/NhaAAYnX5APyTeZGdn35B3/79aJTYhrS6WprkFRBYWk6Br5qzdQKIu3bsxaDKAuD6BcX6mG2UX0RQaRmFvj6c0gQRfy1mM4P8KVOpiLoWs8e1dWhQUISmpKxazJ5XVbB20RJ6dOjADTEx9Cgv52xAAFf9/fErL6ejTqfvqWlQVIS2tJSj1xYUbJ2by0V/fy77+6MuLyfh4kUWZWWRX1JC74gIGkRGkuPnV5kjcnO56udHZkAAqooKumZns1urpdTHh7rFxfywbh1Z0dG0iori9uBgcq/FLEDXrCz2abUU+/gQ0uAwDTUnOHTlusrrXnuEorIgzuc1AaBD5F988WdT0s/50LReHvffmM0/12K2SUgaZRVqzuY2B6Bdve2kZSeSXxKMxi+H2NB/9DHbODgdlaqc09diNjFiFydy4sktDiXIN5+W4SmkZF4PQEPNSfzURZzUxQOQ1GMkp06dIisri4CAANq3b8/OnTsr4zsqCo1GQ1paWuW10KYN58+f58qVK/j5+dGxY0e2b99e+beuX5/Q0FCOHj2qjztrqHXCU1JSQnBwMJ06deKvv/4yeUxRURFFRUX62zqdjiZNmpCdnY32WoJzJCqVSvE9O2/sP2zTOWv6NnzFz4+6Jf9+w3XExnrFyb8b3c7JK2Hg6M0cTNPx8we93PYN4vWPDjL9/QNMH9OWae/97ZY22MLkbZsV37NjazwaYurbcNV4NERuz07VeDRk59+Xuf2pzSTGaflxUS9CNH62/yJ2kpNXQkT3lS5/XVuZvM24J0pJPTvS9fFpmf2DIYY5cM3UqfSIjKzxObb07FiKR0MM89WUxxOteo6j8E/6yqWvVxWPHtIyhZ+fH40aNeLSpUtmjwkICECr1Rr9OBOly44cahreOmqwdLqzdhFW4vCWJ6B02bEXU8NbR80s5W/vMJY5lDK85WkoUXYcdX0YDm+tKyyscXjL3mEscyhheMtd1DrhKSws5PTp0zRo0MDdTdFT22RHwpqaHmfJjoTSpMcTqM2yI2FNTY+zZEdCCdLjSdRm2ZGQpEcbFGSxpsdZsiPhrdLjscJz+bLpD7aXX36Z0tJSBg4c6OIWKQtXJQ9z0tM6N9fpsiOhJOnxBGq77EgYSs+Wn382eszZsiMhpMc6vEF2JEICA3kwPNxsIbOzZUfCG6XHY4Vn5syZXH/99bz44ossXryYN998kz59+vDmm2+SnJzMM8884+4mug1XJw9T0nNKpXKJ7EgoRXo8AW+QHQlJev7MytL39LhKdiSE9FjGm2RHIi8kxOTsLVfJjoS3SY/HCk/v3r3RarV88sknjB8/nmnTpnHlyhVmzZrFpk2bCAoKcncT3YK7koeh9PSYN4+fzpxxmexICOmxDm+RHYmpAwZwd9++vLx6NXcuWuRS2ZEQ0mMeb5MdgMv+/tWmrN+5aJFLZUfCm6THY4Xnzjvv5LfffuPMmTMUFhaSl5fHvn37ePHFFwl0URJTGu7+ptQ1JobvnnyS/adPc/HqVb578kmXyY6EkB5l4u51qFpHRjIoKYnVKSnoCgtdKjsSQnpM422yA6C+trWEJD26wkJWp6QwKCnJpbIj4S3S47HCIzDG3bIDlQXKr/z4IwBvv/02r/z4o6zFCe1FSI+ycLfsAJSnpLDp8L9T3Rds2OCWdgjpqY63yQ5AZ4PFbg1jcdPhw7IXJ7QXb5AeITy1AKXIjlSzs/2FF/j144/tWpHZXoT0KAMlyM6O9HRWAW0bN0a3YIHdKzLbi5AeY7xNdgB2hoYCxjU7ugUL7F6R2V5qu/QI4fFwlCY7Us1OWHCw3dtQ2IuQHveiFNnpP38+da8ViYYEBjpkGwp7EdLjPtwtOwDlKlW1AmVHbUNhL7VZeoTweDBKlR2o3FrCEXtv2YuQHvegJNlp27gxtzVsaFSzI6THO1GC7ADs2bPHZIGykB7nIoTHQ1Gy7AD6ZfyF9HgfSpOdX8eOpZGJHXSE9HgXSpGdmWvW8OY335idjSWkx3kI4fFAlC47AIevbeYIQnq8CSXKTkhgoFE8GiKkxztQkuy8vHo108ePtzgbS0iPcxDC42F4guyYQkhP7UepslMTQnpqN46QHUfkK8OanZZWbH0kpMfxCOHxIDxJdlrm5la7T0hP7UXpsmMqHg0R0lM7cVTPjr35qmqBck3xKCGkx7EI4fEQPEl2AK76md6pWUhP7UPpsgPm49EQIT21C0cOY9mTr0xtF2FNPEoI6XEcQng8AE+THYDMgACzjwnpqT04S3ZsSerWDGNZikdDhPTUDhxdsyM3X5nbG8vaeJQQ0uMYhPAoHE+UHQCViVkxhgjp8Xyc2bNjbVK3tmanpng0REiPZ+OMAmU5+crSRqC2xKOEkB77EcKjYDxVdgC6ZmfXfIwNScRZHzxCeuTh7GEsa5K6LQXK1sSjIUJ6PBNnzsayNV9Z2gjU1niUENJjH0J4FIqrZcdUUpcrOwC7tVqrjrMmiUjJw1kI6bENV9Ts1JTUbZ2NZW08GiKkx7NwxdRzW/KVpV3P5cSjhJAe+QjhUSDu6NmpmtTtkR2AUh/rQ8tSEjFMHs5ESI91uKpA2VJSlzP13JZ4NMSc9LhyCFZIT824cp0da/OVpXV25MajhJAeeQjhURjuGsYyTOr2yg5A3eJim443lUSsTR6OQkiPZVw9G8tUUpcjO2B7PBpSVXqk68OVCOkxjzsWFbQ3X9kTjxJVrw935StPkh5VRYWM6qlahk6nIzQ0lOzsbLR2dDWaY/K2zVYd586anTf2HzYaOtIGBsqWHQCdWo22rMzm50kfaLpr35oMk0dx8u+y2mIrOXklDBy9mYNpOn7+oBdd2kVY/Vz/pK+c2DLHYG08GuJq2Xlj/2H9/yXB+CstDYDucXE2yQ7Ij0dDql4fmdvutOt8ctj592Vuf2oziXFaflzUixCN5enNtTUeJVwlO4bxaIilfGUJR8SjhP4L6oWTNucrR/L6RweZ/v4Bpo9py5THE00e4+54FD08CkEJBcrj+vbV/793QoJs2QFIDQmR9byuMTH0Tkgw2SZXIXp6jHH3OjshgYG8OnCg/varAwfaJDsgPx4NqXp9uAPR0/MvStguQm6+ckQ8SkjXh7vzlSf09AjhUQBKkB3pW4I2MJBBSUmsTklxS6HmzDVrWJ2SwqCkJLSBgWLKuptxt+xA5bfoIYsX0z46mvbR0QxZvNjlNQumrg93JXUhPcqQHVBGvpKuDyXkK6VLjxAeN6ME2SnKyzeq2Vk1erTds1Na5OXZ/BzDMfBVo0eLdXrcjFJkR6rZ+WPiRP6YOFFWoaaceJSoWtMmXR/uTOreLD1Kkh25+cqeeDTE8PpQSr5SsvQI4XEjSpGdbydMqlagbO+U3Nz/b+/Mw6Kq+jj+HZaZgQGUTVFEBIxF3DVBQUF0Xi1SwcolFZDCBN5Mwy1zQQsLV9xLI5es1HrVtOVN3JcyRUVLDUwW01yADAQREc77h9155zJ3htnnznA+zzPPo3fO3Hvm3t/58ZlzzznX2lqj8lwD/hQGBpogqfMliRgbvskOM2ZH29kpmsYjg7IB/HOjo02e1Juj9PBRdpTmKxXSo208ytO4fQD8yVd8lR4qPCaCT7JTWljEOUBZF+m5o8EYC1WzG+STiKmSOl+SiLHgq+wwaCM9msQjQ1OzFfmQ1JuT9PBZdhjUlR5t4lEele2DJ/mKD+2jMVR4TADfZGf0qmVKBygbevE1daZyMknElEmdL0nE0PBBdm5fvtrk1HNDr0Oi7tIMfEjqzUF6zEF2GAz92Bx1lmbgS77iQ/uQhwqPkeGj7DSVPLSRnj5//91kGU3Wrejj42PypM6XJGIo+CI7O9+crtY6O5pIjzrxyKDpOlR8SOqWLD3mJDsMTUmPJvEojybrUPElX8m3D1NDhceImKPsMGgqPXlNrGekzaKCfEjqfEki+oZPsuPu66P2OjvqSk9T8cig7aKbVHoMgznKDoMq6VE3HuXRZtFNvuQrpn2YGio8RsKcZYdBE+l5rGLpdF1WUOZDUudLEtEXfJOdl1Yu0WidHXWkR1U8Mui6wjgfpcec4Yvs/Lh5m9b5Spn0qBOP8mi7wjjAn3ylbDFCY0KFxwhYguwwqCs9Leu4RUQfj4ug0qM/+Cg72rSPpqRHWTwy6ONxKgD/pMdc4ZPsnNz4iU75ikt6mopHeXSRHQZLyVe6QoXHCFiK7DCoIz3ttHyKsLpQ6dEdS5EdBlXSwxWPDPqSHQY+SY85wjfZCZ+UqHO+aiw9LSsq1PqcPmSHwdzzlT6gwmMELEl2GJqSnl8bLZ1uiAeB8lF6zAVLkx0GZdLTOB4Z9C07DHyRHnODj7Kjr/YhLz3b//67ydlb+pQdhuYuPVR4jIClyQ6Dure3DPnUc75JjzlgqbLDoO5AZkPJDgMfpMecsGTZYWCkp7KmRuWUdUPIDkNzlh4qPEbAEmWHQZn0+D58CMCwssPAJ+kxByxZdhgaS8/jf560zmBo2WGg0qMezUF2GPr4+GCwvb3SKeuGlB2G5io9VHgsEGMnDy7peWRlZRTZYeCL9JgDli47DPLSs/jwYVlPj7Fkh4FKj2qak+wwdPD05Jy9ZQzZYWiO0kOFx8IwVfJoLD1HKyqMJjsMfJAec6A5yA4DIz2DBw6ENCsLh65eNarsMFDpUU5zkx0A+FMsVhjIfOhq0yuM65vmJj1UeCwIU/9Skpee3+7cMarsMFDp4SemXJrBUSxGqI8POri5YXBWFn68ft2ossNApYeb5iY78jDS8+P16xiclYUObm5Gkx2G5iQ9VHgsBFPLTmOWLVtmsmNT6eEXfFiHKriszOjH5IJKjyLNUXZ6afloCUPRXKSHCo8FwBfZkR+zs2HhQoM9cFQdqPTwAz7IzoNHj7Dyjz9QXFaGg1Onop+fn0EeOKouVHrYNDfZAYDL/yyTwIzZ6efnh4NTp6K4rMwgDxxVh+YgPVR4zBw+ys7c6GgE+/oa9Cnr6kClx7TwRXaGrl4NiETImToVg4KCDPqUdXWh0mNaTL00wyNra4UByoOCggz6lHV1sHTpocJjxvBVdgDAqa5Oq6es6xsqPaaBT7Lz661bGODhIRuzo8lT1g0JlR7TYGrZAYCq0lLOAcpNPWXdGFiy9FDhMVP4LDsA0KGmBoDmT1k3BFR6jAvfZCdn6lT0E4lY71PpaZ7wQXbOFBXh1cWLlc7GotJjOKjwmCF8lx0AuOT0/1WHqfQ0H/goO318fFjxyEClp3nBF9mRZmXhjdRUlbOxqPQYBio8ZoY5yA4XVHosH77Kjiqo9DQP+CQ7nT09Eerj0+TUcyo9+ocKjxlhTrLj/c+jJeSh0mO58F12uOKRgUqPZaMP2dE1XzUeoOxXW6vW56j06BcqPGaCOckOANQLBJzbqfRYHnyXHUB5PDJQ6bFM9NWzo0u+4npcRFPxKA+VHv1BhccMMDfZAYCbdnZK36PSYzkYSnY0Serq3MZSFY8MVHosC33extI2Xyl7NpY68SgPlR79QIWH55ij7KgDlR7zx5A9O+omdX0/CJRKj2Wg7zE72uQrfT8IlEqP7lDh4THmLDs9KiqaLKNJEjHUHx4qPdph6NtY6iR1TWRHnXhkoNJj3hhqgLKm+UqV7GgSj/JQ6dENKjw8xdiyoyypa9uzUyCRqFVOnSTCJA9DQaVHM4wxZqeppK5pz4668chApcc8MfRsLE3ylaqeHU3jUR4qPdpDhYeHmKJnhyup63Ibq9rGRu2yqpKIfPIwJFR61MNYA5RVJXVtbmNpEo8MVHrMC2NNPVc3X6m6jaVNPMpDpUc7qPDwDFPdxmqc1HUds+Pw5IlG5bmSSOPkYWio9KjG2LOxuJK6tmN2NI1HBmXSY+xxZ1R6VGPsdXbUyVeqxuxoG4/yKLQPE+Qrc5MeASGEmLoSpqayshItWrRARUUFnDhWZNWVWaePqVXOlGN25p65KPtDEhkQgH0XL+o0QLlWIIBIi9BiRGt4t244mp/PSh6PQw5rVRdNOftLOZ5PPoZgPyfsXx8BR4mt2p8VdtthwJrpB3XjUR5jy07mpXzZv5k/JB3c3AAAxWVlGg9Q1jYeGeRFi2kftXmjtd6ftry/6TLS1/2K9NTOeDspuMnylhqP8hhDduTjUR5V+UoVusajPEz7CA6QaJyv9MWD6joMSzmGy9cr8d2GCDzbxZWznKnjkfbw8ARTD1BmfslWPnqEfRcvYni3bjrNxspr0UKrz82Njsbwbt2w7+JFVD56pJfZDZpCe3rYmHqdnT4+Ptg9eTIu3byJSzdvYvfkyRrPxtI2Hhm42ocpoD09bEy9grK2+UrXeJSHaR+mzFfm0tNDhYcHmFp2GFYdOiT799H8fJOMWThTVISj+f//NSVfJ2NCpecpppYd4Gnvyvz9+2X/n79/v0nGLDRuH6ZK6lR6nmJq2QH4ka+Y9mHqfGUO0kOFx8TwRXbkx+xUrlql80BNr3+elq4J8vfAK1etouv0mBi+yA5zK+nn2bPx8+zZWg3U1CYe5eFqH6ZM6s1devgiO9rmK13jkUG+ffAhX/FdeqjwmBC+yM6Pm7exBijrY3aKlYb3p7kG/NHFCU0H32SHGbOj7ewUTeNRnsYD+Jn2Yeqk3lylh2+yo02+0iUeGRq3D4Af+YrP0kOFx0TwSXZObvxEYYCyrtJTYq/+H0hVsxvkk4ipkjofkogx4avsMGgjPZrEozzKZis6isW8SOrNTXr4KjsM6kqPtvHIoKp98CFf8VV6qPCYAL7JTvikRM4BysZYh0SdqZxMEjFlUudDEjEGfJCd2uqHTU49N8Y6JE0tzcCXpN5cpIfvssNg6J5pdZZm4EO+4kv7kIcKj5Hho+yoSh7aSk/Xysomy2iybsXc6GiTJ3U+JBFDwhfZ+WraTLXW2dFEetSJR3nUXYeKL0nd0qXHXGSHoSnp0TQeGTRZh4oP+apx+zA1VHiMiLnJDoM20lPURJetNg/W40NS50MSMQR8kp3SwiK119lRV3qaikd5NF10k0qPYTE32WFQJT2axCODNotu8iFfybcPU2PWwtPQ0ICVK1ciMDAQYrEYXl5eSEtLQ3V1tamrpoC5yg6DptLzQMXS6bo8RZgPSZ0PSUSf8E12Rq9aptE6O+pIj6p4lEfbFcap9BgGPsjO7ctXtc5XyqRH3XiUlddyhXGAH/mKaR+mxqyFZ9q0aXjrrbfQqVMnrFmzBi+//DJWr16NYcOGoaGhwdTVk2HussOgifTY1ddzbtdFdhj4kNT5kET0AR9lR5v20ZT0KItHeXR9nAofpcec4Yvs7Hxzuk75ikt61IlHBl1kh4EP+coUK0A3xmyF5/Lly1izZg1GjhyJ3bt3IykpCStWrMCKFStw5MgR7NjBnyXVLUF2GNSVnqCqKoVt+pAdBio9umMpssOgSnq44lEeXWWHgW/SY67wSXbcfX10zleNpaepeGTQh+wwmHu+0gdmKzxffPEFCCGY+s/6AwxJSUmwt7fH9u3bTVMxDixFdhjUkZ7zjZZO16fsMPBReswFS5MdBmXS0zge5dGX7DDwSXrMEb7Jzksrl+glX8lLzw41ZhXqU3YYmrv06PaMehNy9uxZWFlZoU+fPqztYrEY3bt3x9mzZ5V+tra2FrW1tbL/V1RUAHj6EFFDEPvBu3Dp0B61Jhhb9PP2L3B6y3aEJoxHr1EvKq1DpRYrf+6aNAkjP/wQg1euxN6UFPT29pa9Vy0UyvaZW1KCmPXrEdS2LXZNmgRCiFbHe1yl2DhTx/rj0eN6pK/7FY8e1yMt3vhSGeDjhC9XhOGlaScNFkP6pCT3PHbPmgu3Dt4Y9l46AGL02KytrsHXb89DWXEJRma+p9A+tIkPhkAPD+xJTkbM+vUYnJWF3ZMns+JRniU//ICM77/HO889hylRURodlyse5fl8aT+Meusknpt8FF+tDEfPTi4afxddEZpBPMpfd3XzlSG5czVfoX3oEo/yTImKwqO6OlwsKUH+lSuYOWQIZ7kHtbUY+eGHuPrnn9ibkoJAD48m69BUPDLI56vnXj+CXSvC4WBvnNtNhoxHR0dHCAQC1YWImdK5c2fSqlUrzvdefvllAoDU1tZyvr9gwQICgL7oi77oi77oi74s4FVRUdGkN5htD8/Dhw8hEok43xP/0/348OFDCIVChffffvttvPXWW7L/NzQ04K+//oKrq2vThkhpksrKSnh5eeGPP/6Ak5PppyJSmjc0Hil8gsajYXB0dGyyjNkKj729Pe7du8f53qN/7o/aK1nrQCQSKchSy5Yt9Vo/CuDk5EQbNIU30Hik8Akaj8bHbActt23bFmVlZayxOAy3bt2Cm5sbZ+8OhUKhUCiU5ofZCs+zzz6LhoYGnDlzhrX90aNHyMvLQ+/evU1UMwqFQqFQKHzDbIVn9OjREAgEyMrKYm3ftGkTHj58iHHjxpmmYhSIRCIsWLBA6RgrCsWY0Hik8Akaj6ZDQAghpq6EtrzxxhtYu3YtYmNj8fzzz+Pq1atYvXo1wsLCcPjwYVhZma3PUSgUCoVC0SNmLTz19fXIysrCxo0bUVxcDDc3N4wePRqLFi2Cg4ODqatHoVAoFAqFJ5i18FAoFAqFQqGoA73nQ6FQKBQKxeKhwkOhUIxCeno6BAIBiouLTV0VsyUyMhIdOnQwdTUoFLOECg/POHr0KAQCAZYtW2bqquiFvXv3Ij09nfM95g+gstfgwYONW1kDwlxXgUCATZs2cZYRCAR44YUXtNp/VlYWtmzZwvleZGQkHdNmBPLy8pCenm50oYuMjFTZjt577z2j1sdQFBYWYtKkSQgMDIS9vT2cnZ0RFBSE+Ph4HDlyxODHT09Px969ew1+HIbi4mKV11UgEODmzZtGq48lYLYrLVPMg71792Lr1q1KpQcAFi1aBB+OJwG3adPGgDUzHenp6Rg/fjzs7Oz0ts+srCx06NABCQkJetsnRTPy8vKwcOFCk/TCiEQifPzxx5zvde/e3ah1MQS5ubmIiIiAra0t4uLiEBwcjJqaGly7dg0HDhyAo6MjBg4caNA6LFy4EPHx8YiJiTHocRojlUoRF8f91HgXF+M/kNacocJDMQgPHjxQ69kmAPDcc89ptVBkfX09amtrOR8hQghBdXW1Xno2NPkuTdG7d2/k5uYiKysLb7/9tl72SaHY2Nhg/PjxWn22pqYGtra2sLFR/HNQV1eH+vp62fMJtUVVW1WHhQsX4uHDh8jLy0O3bt0U3r9z545O9eMz/v7+Wl9bVblLX3lNn/nR0NBbWjyH6dZMT0/Hrl270L17d9jZ2aFjx47YvHkzAODGjRt46aWX4OLiAkdHR4wfPx4PHjxg7SchIQECgQClpaWIi4uDq6srJBIJBg0ahPPnzysc98mTJ8jMzESnTp0gFovh6uqK2NhY/PLLL0rrt3PnTvTq1Qt2dnZ44403EBkZia1btwIAqxtW2a0XVWzZsgUCgQAHDx7Eu+++Cz8/P4jFYuzatUt2u2jLli1Yt26drM7MbUF9fBd9MWrUKPTq1QuZmZkoLy9vsvzevXsRFhYGiUQCBwcHhIWF4euvv2aVEQgEKCkpwbFjx1jnWdWtFSYeysvLkZCQADc3Nzg6OiImJkb2x2Pjxo0ICgqCWCxGYGCgwnHlz9cXX3yBrl27QiwWo3379khPT8eTJ0/UOicVFRWYNWsWOnbsCJFIBHd3d4wdOxaFhYWsckwMHDp0CIsWLYK3tzfs7OwQEhKC06dPAwCOHTuG8PBwSCQStGnTBu+++y7nMXNzcxEbGws3NzeIRCIEBAQgIyNDoc5Mb82ff/6JsWPHwtnZGfb29hgyZAgKCgpk5dLT0zFx4kQAwMCBA2XXQL7Hrba2FosXL0ZwcDDEYjFatmyJYcOG4cKFCwr1u3//PpKSkuDm5gaJRILIyEicO3dOrfOpCvk8kJiYiNatW0MikeDmzZuyW8yXL1/GW2+9hXbt2kEsFsvObVlZGVJTU+Hl5QWhUAgvLy+kpqYqxLGqtqot165dg6urK6fsAICHhwceP34Md3d3hIWFcZZZunQpBAIBjh8/zqrn4cOHsWzZMvj5+UEkEsHf31+Wt4D/xzkAbN26ldXGGHbu3Inhw4ejffv2EIlEcHNzQ0xMDC5dusSqw7fffgsrKyu8+uqrrO1VVVUICAhA69attZY3Jt4OHTqE8PBwODg4YNiwYQCADh06IDIyEhcuXMCQIUPQokULdO3aVfbZ48ePQyqVokWLFrCzs0PPnj2RnZ2tcAymPRQWFsr+5pjT88BoD4+Z8M033+DDDz9ESkoKXFxckJ2djcTERAiFQsyZMwdRUVFYvHgxzp49i08++QRisZizi3vo0KFwcXFBeno67ty5g7Vr1yIiIgI//fQTOnfuLCs3btw47Nq1C1KpFMnJybhz5w7WrVuHvn374sSJE+jRowdrv3v37sXq1auRnJyMyZMnw8nJCS4uLmhoaMCJEyfw6aefysr269eP9dmKigqUlZUp1FUikSjc9pk+fTrq6uqQlJQEJycnBAQEyJ6nlpWVhfLyciQlJcHDwwNeXl56+y76QiAQ4IMPPoBUKkVGRgZWrFihtOz69euRmpqKwMBAzJ8/H8DTJB0TE4OPPvoIkyZNAgB8+umnmDZtGtzc3PDOO+/IPu/u7t5kfYYOHYp27dph0aJF+P3337F69WrExsZi5MiR2LhxI1599VWIxWKsXr0aL730EgoKChRuP+7btw+FhYVITU2Fh4cH9u3bh4ULF6KkpEQm5cqoqKhAv379cOPGDSQmJiI4OBi3b9/G+vXrERISgtzcXHh7e7M+M3v2bNTX1+PNN9/E48ePsXz5cvzrX//Ctm3b8Oqrr2LSpEmyaz5//nz4+PiwfiF/++23GDlyJDp27Ii0tDS4uLjgp59+wvz585GXl4cvv/ySdbzq6moMGDAAoaGhWLx4MYqKirBq1SqMGDECv/76K6ytrTFy5Ejcvn0bGzduxJw5cxAUFAQA8PPzA/C0p2To0KH48ccfMWHCBPz73/9GRUUFNm3ahLCwMBw/flzWy1lXV4chQ4bg7NmzmDBhAkJDQ5GXl4fBgwfD1dVV6bnkakPA0wcjN+69kUql8PDwwLx58xR6QseNGwc7OzukpaVBIBCgTZs2suv0+++/IzExET179sSFCxewYcMGHD58GGfOnFH4lc/VVrXFz88P+fn52L17N0aOHMlZRigUIj4+HsuXL0d+fr7C8T755BP4+/tjwIABrO1z5sxBTU0NXn/9dYhEImzYsAEJCQno2LEjwsLC4O7ujk8//RQTJkxA//79Ze1OnrVr18LV1RWTJk2Ch4cHrl+/jo0bNyIsLAznz5/HM888AwCIjo7G1KlTsXLlSkilUowZMwYAkJKSgmvXruG7776Dh4cHa9+PHj3ivLY2NjYKD73Ozc3Ff/7zHyQlJSE+Pp713o0bNxAVFYWXX34ZL774IqqqqgAA+/fvR2xsLDw8PJCWlgZHR0fs2LEDr732GgoLC5GRkcHaT1VVFSIiIhAWFoaMjAylD/HmJYTCK44cOUIAkKVLlxJCCCkqKiIAiL29PSkuLpaVu3fvHhGJREQgEJDly5ez9hEbG0tsbW3JgwcPZNvi4+MJABIbG0saGhpk23Nzc4lAICBDhgyRbTtw4AABQEaNGsUqm5eXR6ytrUl4eLhsG1M/GxsbcuXKFYXvwxyXiwULFhAASl/MOSCEkM2bNxMAxN/fn1RXV3OeM2dnZ3L37l3We/r8LrrQ+LpKpVIiEolY1xQAiY6OJoQQ8tdffxGJREL8/PxIRUWFrExFRQXx9fUlDg4O5P79+7Lt3t7eJCIigvPYERERRCKRsLYx1yUlJYW1fdq0aQQA8fLyYh334sWLBACZPXu2bBtzvqysrMi5c+dk2xsaGkhMTAwBQH766SfZduZ6FxUVybZNmTKFiMVikpeXx6pHcXExcXR0JPHx8bJtTAz06NGD1NbWyrZ//fXXsut29uxZ2fba2lri4eFBQkNDZdtqampI69atSf/+/UldXR3rmCtWrCAAyJEjR1jnDgDJzMxklV2yZAkBQP773/8q1E/+8433LV+ekKfX08vLi3XtPvroIwKAzJ8/n1V25cqVBADx9vZmbWfqqOwlf06Y6z5u3DiFOjLXJyIiQuHczJkzhwAg69atY21fu3YtAUDmzp2rcB642qq2/Pjjj8TW1pYAIM888wyZOHEiWb9+vUI7zc/PJwDIjBkzWNtPnjypcB2Zenbv3p0VTzdv3iRCoZCMGTOGtQ8ArHiUp6qqSmHblStXiFAoJMnJyazttbW1pFevXsTJyYlcv36dbNu2jQAgaWlprHJM+1L2Cg4OVqgfAJKTk6NQF29vbwKAbNq0ibX9yZMnpH379qRFixbk1q1brDr269ePWFlZkYKCAtl2JtbeeecdzvPAd+gtLTMhJiaG9UvX3d0dAQEBsLKyQmpqKqts//79UVdXx3lLY+bMmayu2F69ekEqleLgwYMy49+zZw8A4J133mGV7datG4YNG4aTJ0+itLSUtd/o6GjZr1pNWbduHXJychReo0aNUiibnJysdBxAXFwcWrVqxdpm7O+iLpmZmXj8+DHmzZvH+X5OTg6qq6sxZcoUVg+Tk5MTpkyZgqqqKhw8eFDnekydOpX1//79+wN4ei7lj9u1a1c4OTnh2rVrCvuQSqXo2bOn7P8CgQAzZ84E8P/zzwUhBJ999hkGDBgAT09PlJWVyV4SiQShoaE4cOCAwueSk5MhFAoV6hwSEsIaCyYUCtGnTx9WnXNycnD37l1MnDgRf//9N+uYzz//PAAoHNPKygpTpkxhbYuKigIAzvPBxfbt2xEYGIhevXqxjvn48WNIpVKcPHkSNTU1AJ72MFpbWyMtLU3heyvrbRSLxZxtKCcnh7NnZfr06UrrOnXqVIUeoT179sDd3V2hd+P111+Hu7s753VW1VY1pW/fvjh37hzi4+NRUVGBzZs3IyUlBZ06dcKAAQNktz/9/f0RERGBbdu2sW5PZmdnw8bGRqHXA3jauyIfT56envD391f72gJPe6OBpzFdWVmJsrIyWY7++eefWWWFQiF27twJQghiY2ORkpKC3r174/333+fc94gRIzivK1cPfrdu3ZTObnVxcZHddmU4d+6crHe1bdu2rDrOnDkTDQ0NCreyAdXxw2foLS0zwdfXV2Gbs7Mz2rRpo/AQOmdnZwDgHCPC9Ye8U6dOOHDgAEpKShAcHIyioiJYWVlxlg0ODsbevXtRVFTEumXi7++v8Xdi6NOnj9qDllUdh+s9Y38XdenRowfGjh2Lzz77DNOnT2fdT2fqzdSxMcy2xmNctKFxXDGxwzVrztnZWaOYaqqOpaWlKC8vx4EDB5TefuN6Hp4udb569SoAIDExUWm97t69y/p/27ZtFQbtMreW1BmHxRy3pqZG5W3GsrIyeHl5obCwEG3atFGQG5FIBF9fX9y/f1/hs9bW1hot46BNO+rdu7eCCNnY2MDf359zHKC+21GXLl1k4/+YMWsff/wxTpw4gREjRuDcuXMQCoWyW5rffPMNYmJi8ODBA+zatQsvvPACWrdurbBfrtzq6uqKkpIStet24cIFzJs3D0ePHkV1dTXrPa649PPzw4oVK5CUlAQ7Ozt88cUXsLW15dx3u3bt1L62qs65n58frK2tWdu0yTPu7u4Kt9LMBSo8ZkLjQG1qO/D014ax0NcvOV2Oo686GOu7vPfee/jqq68wa9YsfP/990Y5ZmM0jSt9xhSzr8GDB2PWrFlqf06bttD4mEuXLlU6XVv+l25T+1X3fBBC0KVLF5VjttQZc6UvzL0deXt7Iy4uTjau5tSpUzhz5gzCw8Px4osvYsqUKcjOzkZMTAx27tyJ6upqvPbaa5z70jXWb9y4gQEDBsDJyQnz5s1DQEAAJBIJBAIBpk6dKus5b8z+/fsBPJ0ll5+fj44dO6p1PFWY+3U1NFR4mhlXr15FaGgoa9uVK1dgbW0tu2Xm6+uLhoYGXL16VaHn4cqVKwC4f7VwIX8byRTo87voGx8fHyQnJ2PVqlU4evQo6z3mV+fly5cxaNAg1ntMveV/mZryPDO9JvJw1bExzC/FyspKoy0yyQwelUgkej+mqmvwzDPPoLS0FFFRUZy9VvL4+vriwIEDqKysZPXy1NbWorCwUNajZUx8fX2Rn5+PJ0+esHp5njx5goKCApXX2ZAIBAKEhITg1KlTuHXrFoCnPWFxcXFYvXo1/vzzT2RnZ8PT0xNDhw41SB327NmDqqoq7Nu3T2EtoPLycoUeeABYs2YN9u3bh9mzZ2P37t1ISEjApUuXjL72mHyeaYw6bdjcoGN4mhlLlixh/XI5f/48Dh48iEGDBslmajALa73//vussr/++iv27duH8PBwtX+NMvv866+/9PQNNEOf38UQzJ07F05OTrIxLwxSqRQSiQRr1qxhLTHw4MEDrFmzBg4ODpBKpbLtDg4OJjvHOTk5rFsahBAsWbIEAFQu0mZlZYVx48bhzJkz+OqrrzjL6HsGyJAhQ9CqVSt88MEHnOerpqZGYUkHdVEV63Fxcbhz547SHh7522gjRoxAfX09li9fziqzYcMGVFZWalU3XYmJiUFpaanCuJFNmzahtLQUsbGxBj1+Tk4O5zIHNTU1sjFXzG1UAEhKSkJ9fT1mzZqF06dPIyEhQa0eQFUoa2PMfhv3CG3atIlzivnFixcxY8YMDBw4EBkZGdixYwcqKysxYcIENDQ06FRHTenZsyfat2+PzZs3s+paV1cnm8Y/YsQIo9bJkNAenmZGSUkJhgwZguHDh+P27dtYu3Yt7OzssHTpUlkZqVSKUaNGYceOHbh//z5eeOEF2VRuZoqyuoSGhmLt2rVISUlBdHQ0bG1tERISwupV+f777/Hbb78pfFYikeicSPX5XQyBm5sbZsyYoTB4uWXLlliyZAlSU1MREhIiW89ly5Yt+P333/HRRx+hRYsWsvKhoaHIzs7GvHnzEBQUBCsrKwwbNkw2mNKQdOvWDVFRUUhNTUWbNm3w9ddf4+DBg5gwYQL69u2r8rMZGRk4deoURo0ahVGjRiE0NBRCoRAlJSX47rvv0KtXL63WbVKGRCLBtm3bEBMTg4CAACQmJqJjx474+++/8dtvv2H37t3Ys2cPIiMjNd73s88+CysrK2RkZOD+/fuQSCTw8fFBSEgI3nzzTeTk5GDGjBk4fPgwoqKi4OTkhBs3buDQoUMQi8WyxyNMnDgRGzduxKJFi1BUVIS+ffviwoUL+PLLL+Hn58f5h//JkyfYvn07Z718fX0VloLQlJkzZ+LLL79Eamoqzp8/jx49euDChQvIzs5GQECAgrDrm2nTpqG8vBzDhw9Hly5dYG9vjz/++AOff/45CgoKEBcXhy5dusjKBwUFITw8HNu3b4dAIFA5ZktdQkNDcfDgQWRmZqJ9+/YQCAQYM2YMnnvuOdjb28uWG3B2dsapU6fw3XffKVyv6upqjBkzBk5OTti+fTusrKzQo0cPZGZmYtq0acjMzFRYkLSgoEDptR08eLDCNHZNsLa2xtq1axEbG4tnn30WkyZNgqOjI3bu3InTp09jzpw5sl5Ri8AEM8MoKlA2LX3BggUKZSMiIhSmqBLCPT2WmY567949Mn78eOLi4kLs7OzIwIEDSW5ursI+6urqyAcffEACAwOJUCgkzs7OZMSIEeTSpUuscqrqRwgh9fX1JC0tjXh6ehIrKysCgGzevJkQ0vS0dE9PT5XfqfE5Y/ZrqO+iC42vqzzV1dWkTZs2rGnpDLt37yZ9+/Yl9vb2xN7envTt25fs2bNHYR93794lI0eOJM7OzkQgELCmf6ualq6snlznsvHUd/nz9fnnn5MuXboQoVBI2rVrR+bNm0ceP37M+jzXtHTm+y9atIh07tyZiMVi4uDgQAIDA8lrr71GTp8+LSunKgagZMqwsu/5yy+/kHHjxpG2bdsSW1tb0qpVK9K3b1+yaNEiUl5eLiunrI0pi5UtW7aQoKAg2RRq+TrV1dWRVatWkd69e8uuZ8eOHckrr7xCfvjhB9Z+ysvLSWJiInFxcSH29vYkIiKCnD17lrM+TU1Ll5+Crs4yEY2vD8O9e/dIcnIy8fT0JDY2NsTT05OkpKSQ0tJSVjlV10lbfvjhB5KSkkK6du1KXF1dibW1NXFxcSGRkZEkOzub1NfXK3yGme4dFRXFuU9V9eQ6zwUFBUQqlRJHR0fZuWU4duwYCQsLIw4ODqRFixbk+eefJ7/88ovCfiZOnEgEAgH59ttvWftuaGgg0dHRxMbGRhbzTU1LR6Mp6MraACGql60ghJCjR4+SwYMHE0dHRyISiUj37t3Jxx9/rNZ5MScEhBhxZCvFZCQkJGDr1q1GHchMsWyKi4vh4+ODBQsWqHxWGoViCnbt2oXRo0fj888/x9ixY01dHQoPoGN4KBQKhWJxrFu3Dm5ubkpXZqY0P+gYHgqFQqFYBPfu3cOhQ4dw4sQJHD9+HO+//z7nLClK84QKD4VCoVAsgitXruCVV15By5YtMXnyZIXVqinNGzqGh0KhUCgUisVDx/BQKBQKhUKxeKjwUCgUCoVCsXio8FAoFAqFQrF4qPBQKBQKhUKxeKjwUCgUCoVCsXio8FAoFAqFQrF4qPBQKBQKhUKxeKjwUCgUCoVCsXio8FAoFAqFQrF4/gdv9IJMUB8mkAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "font_size = 13\n",
    "\n",
    "# Data\n",
    "errors = ['ImportError', 'NotImplementedError', 'SyntaxError']\n",
    "code_sextended_values = [12, 16, 24]\n",
    "code_sextended_pt_values = [17, 18, 25]\n",
    "github_copilot_values = [21, 19, 21]\n",
    "\n",
    "# X locations for the groups\n",
    "ind = range(len(errors))\n",
    "width = 0.25\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar([p - width for p in ind], code_sextended_values, width, label='CodeS Exteneded (SFT)',\n",
    "                color='#76c7c0', hatch='/')\n",
    "rects2 = ax.bar(ind, code_sextended_pt_values, width, label='CodeS Exteneded (PT)',\n",
    "                color='#ff9999', hatch='x') \n",
    "rects3 = ax.bar([p + width for p in ind], github_copilot_values, width, label='GitHub Copilot',\n",
    "                color='#f9d057', hatch='\\\\')\n",
    "\n",
    "ax.set_ylabel('Occurrences', fontsize=font_size)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "ax.tick_params(axis='y', labelsize=font_size)\n",
    "\n",
    "# plt.xticks(rotation=8, fontsize=font_size)\n",
    "\n",
    "ax.grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "\n",
    "ax.set_xticks([p for p in ind])  # 使用原始索引位置使标签居中\n",
    "ax.set_xticklabels(errors, fontsize=font_size)\n",
    "ax.legend(fontsize=font_size)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('./common_errors.pdf', bbox_inches='tight', format='pdf', dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "codem",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/scripts/different_model_and_repo_nums.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "import os\n",
    "\n",
    "\n",
    "x = [3, 7, 13, 15, 33, 34]\n",
    "\n",
    "# 10.6, 16.3, 21.3, 26.2\n",
    "dscoder_values = [np.nan, 14.6, np.nan, np.nan, 15.04, np.nan]\n",
    "dscoder_values_x = np.array(x)[~np.isnan(dscoder_values)]\n",
    "dscoder_values_y = np.array(dscoder_values)[~np.isnan(dscoder_values)]\n",
    "plt.plot(\n",
    "    dscoder_values_x, \n",
    "    dscoder_values_y, \n",
    "    color='xkcd:coral', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='DeepSeekCoder', \n",
    "    marker='o',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "starcoder2_values = [14.15, 15.0, np.nan, 15.44, np.nan, np.nan]\n",
    "starcoder2_values_x = np.array(x)[~np.isnan(starcoder2_values)]\n",
    "starcoder2_values_y = np.array(starcoder2_values)[~np.isnan(starcoder2_values)]\n",
    "plt.plot(\n",
    "    starcoder2_values_x,\n",
    "    starcoder2_values_y,\n",
    "    color='xkcd:sky blue', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='StarCoder2', \n",
    "    marker='x', \n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "codellama_values = [np.nan, 14.8, 16.4, np.nan, np.nan, 17.7]\n",
    "codellama_values_x = np.array(x)[~np.isnan(codellama_values)]\n",
    "codellama_values_y = np.array(codellama_values)[~np.isnan(codellama_values)]\n",
    "plt.plot(\n",
    "    codellama_values_x, \n",
    "    codellama_values_y, \n",
    "    color='xkcd:mustard yellow', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeLlama', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "plt.ylabel('SketchBLEU (%)')\n",
    "plt.xlabel('Model Size (Billion)')\n",
    "\n",
    "plt.gca().spines['top'].set_visible(False)\n",
    "plt.gca().spines['right'].set_visible(False)\n",
    "\n",
    "plt.gca().spines['bottom'].set_color('black')\n",
    "plt.gca().spines['left'].set_color('black')\n",
    "\n",
    "plt.gca().xaxis.set_ticks_position('bottom')\n",
    "plt.gca().yaxis.set_ticks_position('left')\n",
    "\n",
    "plt.rcParams['figure.figsize'] = (4, 2.5)\n",
    "\n",
    "plt.xticks(np.arange(0, 35, 10))\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "plt.savefig('./various_model_and_size.pdf', bbox_inches='tight', pad_inches=0.05, format='pdf', dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 830x330 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "import os\n",
    "\n",
    "\n",
    "fig, axs = plt.subplots(nrows=1, ncols=2, figsize=(8.3, 3.3))\n",
    "\n",
    "x = [3, 7, 13, 15, 33, 34]\n",
    "\n",
    "# Deepseekcoder (PE)\n",
    "46.02, 51.94\n",
    "# Deepseekcoder (SFT)\n",
    "52.86, 61.53\n",
    "# StarCoder2 (PE)\n",
    "24.08, 25.96, 28.74\n",
    "# StarCoder2 (SFT)\n",
    "30.60, 44.75, 53.66\n",
    "# CodeLlama (PE)\n",
    "45.59, 46.43, 49.32\n",
    "# CodeLlama (SFT)\n",
    "54.39, 57.23, 63.31\n",
    "\n",
    "\n",
    "dscoder_values = [np.nan, 46.02, np.nan, np.nan, 51.94, np.nan]\n",
    "dscoder_values_x = np.array(x)[~np.isnan(dscoder_values)]\n",
    "dscoder_values_y = np.array(dscoder_values)[~np.isnan(dscoder_values)]\n",
    "axs[0].plot(\n",
    "    dscoder_values_x, \n",
    "    dscoder_values_y, \n",
    "    color='xkcd:coral', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='DeepSeekCoder (PE)', \n",
    "    marker='o',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "dscoder_values_sft = [np.nan, 52.86, np.nan, np.nan, 61.53, np.nan]\n",
    "dscoder_values_x_sft = np.array(x)[~np.isnan(dscoder_values_sft)]\n",
    "dscoder_values_y_sft = np.array(dscoder_values_sft)[~np.isnan(dscoder_values_sft)]\n",
    "axs[0].plot(\n",
    "    dscoder_values_x_sft, \n",
    "    dscoder_values_y_sft, \n",
    "    color='xkcd:coral', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='DeepSeekCoder (SFT)', \n",
    "    marker='s',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "starcoder2_values = [24.08, 25.96, np.nan, 28.74, np.nan, np.nan]\n",
    "starcoder2_values_x = np.array(x)[~np.isnan(starcoder2_values)]\n",
    "starcoder2_values_y = np.array(starcoder2_values)[~np.isnan(starcoder2_values)]\n",
    "axs[0].plot(\n",
    "    starcoder2_values_x,\n",
    "    starcoder2_values_y,\n",
    "    color='xkcd:sky blue', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='StarCoder2 (PE)', \n",
    "    marker='x', \n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "starcoder2_values = [30.60, 44.75, np.nan, 53.66, np.nan, np.nan]\n",
    "starcoder2_values_x = np.array(x)[~np.isnan(starcoder2_values)]\n",
    "starcoder2_values_y = np.array(starcoder2_values)[~np.isnan(starcoder2_values)]\n",
    "axs[0].plot(\n",
    "    starcoder2_values_x,\n",
    "    starcoder2_values_y,\n",
    "    color='xkcd:sky blue', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='StarCoder2 (SFT)', \n",
    "    marker='v', # \n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "codellama_values = [np.nan, 45.59, 46.43, np.nan, np.nan, 49.32]\n",
    "codellama_values_x = np.array(x)[~np.isnan(codellama_values)]\n",
    "codellama_values_y = np.array(codellama_values)[~np.isnan(codellama_values)]\n",
    "axs[0].plot(\n",
    "    codellama_values_x, \n",
    "    codellama_values_y, \n",
    "    color='xkcd:mustard yellow', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeLlama (PE)', \n",
    "    marker='*', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "codellama_values = [np.nan, 54.39, 57.23, np.nan, np.nan, 63.31]\n",
    "codellama_values_x = np.array(x)[~np.isnan(codellama_values)]\n",
    "codellama_values_y = np.array(codellama_values)[~np.isnan(codellama_values)]\n",
    "axs[0].plot(\n",
    "    codellama_values_x, \n",
    "    codellama_values_y, \n",
    "    color='xkcd:mustard yellow', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeLlama (SFT)', \n",
    "    marker='>', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "font_size = 12\n",
    "font_size_legend = 11\n",
    "\n",
    "axs[0].set_ylabel('SketchBLEU (%)', fontsize=font_size)\n",
    "axs[0].set_xlabel('(a) Model Size (Billion)', fontsize=font_size)\n",
    "axs[0].xaxis.set_tick_params(labelsize=font_size)\n",
    "axs[0].yaxis.set_tick_params(labelsize=font_size)\n",
    "\n",
    "axs[0].spines['top'].set_visible(False)\n",
    "axs[0].spines['right'].set_visible(False)\n",
    "axs[0].spines['bottom'].set_color('black')\n",
    "axs[0].spines['left'].set_color('black')\n",
    "axs[0].xaxis.set_ticks_position('bottom')\n",
    "axs[0].yaxis.set_ticks_position('left')\n",
    "axs[0].grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "axs[0].legend(prop={'size': font_size_legend})\n",
    "\n",
    "\n",
    "# ---\n",
    "\n",
    "noise_rate = [0, 20, 40, 60, 80, 100]\n",
    "\n",
    "starcoder_impro_pass1 = [45.59, 37.51, 43.25, 50.21, 53.61, 54.39]\n",
    "axs[1].plot(\n",
    "    noise_rate, \n",
    "    starcoder_impro_pass1, \n",
    "    color='xkcd:lavender', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeLlama 7B (SFT)', \n",
    "    marker='s',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "starcoder_impro_pass2 = [46.43, 41.24, 47.84, 53.31, 56.21, 57.23]\n",
    "axs[1].plot(\n",
    "    noise_rate, \n",
    "    starcoder_impro_pass2, \n",
    "    color='xkcd:light green', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeLlama 13B (SFT)', \n",
    "    marker='s',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "starcoder_impro_pass3 = [49.32, 44.24, 42.51, 54.21, 62.13, 63.31]\n",
    "axs[1].plot(\n",
    "    noise_rate,\n",
    "    starcoder_impro_pass3,\n",
    "    color='xkcd:silver', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2,\n",
    "    label='CodeLlama 34B (SFT)',\n",
    "    marker='s',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "# Horizontal lines\n",
    "axs[1].axhline(y=45.59, color='xkcd:lavender', linestyle='--')\n",
    "axs[1].axhline(y=46.43, color='xkcd:light green', linestyle='--')\n",
    "axs[1].axhline(y=49.32, color='xkcd:silver', linestyle='--')\n",
    "\n",
    "# axs[1].set_ylabel('SketchBLEU (%)', fontsize=font_size)\n",
    "axs[1].set_xlabel('(b) Repository Number of Training', fontsize=font_size)\n",
    "axs[1].xaxis.set_tick_params(labelsize=font_size)\n",
    "axs[1].yaxis.set_tick_params(labelsize=font_size)\n",
    "\n",
    "axs[1].spines['top'].set_visible(False)\n",
    "axs[1].spines['right'].set_visible(False)\n",
    "axs[1].spines['bottom'].set_color('black')\n",
    "axs[1].spines['left'].set_color('black')\n",
    "axs[1].xaxis.set_ticks_position('bottom')\n",
    "axs[1].yaxis.set_ticks_position('left')\n",
    "axs[1].legend(prop={'size': font_size_legend})\n",
    "\n",
    "# fig.subplots_adjust(wspace=0.25)\n",
    "\n",
    "\n",
    "# plt.grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "plt.savefig('./various_model_and_size_and_repo_nums.pdf', bbox_inches='tight', format='pdf', dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(49.32, 51.24, 53.51, 54.21, 62.13, 63.31)"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "13.99"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "round(63.31-49.32, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "codem",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/scripts/different_model_and_size.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "import os\n",
    "\n",
    "\n",
    "x = [3, 7, 13, 15, 33, 34]\n",
    "\n",
    "# 10.6, 16.3, 21.3, 26.2\n",
    "dscoder_values = [np.nan, 14.6, np.nan, np.nan, 15.04, np.nan]\n",
    "dscoder_values_x = np.array(x)[~np.isnan(dscoder_values)]\n",
    "dscoder_values_y = np.array(dscoder_values)[~np.isnan(dscoder_values)]\n",
    "plt.plot(\n",
    "    dscoder_values_x, \n",
    "    dscoder_values_y, \n",
    "    color='xkcd:coral', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='DeepSeekCoder', \n",
    "    marker='o',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "starcoder2_values = [14.15, 15.0, np.nan, 15.44, np.nan, np.nan]\n",
    "starcoder2_values_x = np.array(x)[~np.isnan(starcoder2_values)]\n",
    "starcoder2_values_y = np.array(starcoder2_values)[~np.isnan(starcoder2_values)]\n",
    "plt.plot(\n",
    "    starcoder2_values_x,\n",
    "    starcoder2_values_y,\n",
    "    color='xkcd:sky blue', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='StarCoder2', \n",
    "    marker='x', \n",
    "    markersize=7,\n",
    "    linestyle='--' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "codellama_values = [np.nan, 14.8, 16.4, np.nan, np.nan, 17.7]\n",
    "codellama_values_x = np.array(x)[~np.isnan(codellama_values)]\n",
    "codellama_values_y = np.array(codellama_values)[~np.isnan(codellama_values)]\n",
    "plt.plot(\n",
    "    codellama_values_x, \n",
    "    codellama_values_y, \n",
    "    color='xkcd:lavender', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeLlama', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "plt.ylabel('SketchBLEU (%)')\n",
    "plt.xlabel('Model Size (Billion)')\n",
    "\n",
    "plt.gca().spines['top'].set_visible(False)\n",
    "plt.gca().spines['right'].set_visible(False)\n",
    "\n",
    "plt.gca().spines['bottom'].set_color('black')\n",
    "plt.gca().spines['left'].set_color('black')\n",
    "\n",
    "plt.gca().xaxis.set_ticks_position('bottom')\n",
    "plt.gca().yaxis.set_ticks_position('left')\n",
    "\n",
    "plt.rcParams['figure.figsize'] = (4, 3)\n",
    "\n",
    "plt.xticks(np.arange(0, 35, 10))\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "plt.savefig('./various_model_and_size.pdf', bbox_inches='tight', pad_inches=0.05, format='pdf', dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "codem",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/scripts/gt_lines_files_vs_generated_lines_files.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "import os\n",
    "\n",
    "\n",
    "fig, axs = plt.subplots(nrows=1, ncols=2, figsize=(9, 3))\n",
    "\n",
    "x = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 18, 19, 22, 43]\n",
    "\n",
    "\n",
    "dscoder_values = [3, 2, 4, 5, 5, 7, 9, 11, 14, 12, 13, 14, 15, 12, 18, 19]\n",
    "dscoder_values_x = np.array(x)[~np.isnan(dscoder_values)]\n",
    "dscoder_values_y = np.array(dscoder_values)[~np.isnan(dscoder_values)]\n",
    "axs[0].plot(\n",
    "    dscoder_values_x, \n",
    "    dscoder_values_y, \n",
    "    color='xkcd:coral', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 7B)', \n",
    "    marker='o',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "starcoder2_values = [2, 3, 3, 4, 4, 6, 8, 10, 13, 11, 12, 13, 17, 16, 19, 21]\n",
    "starcoder2_values_x = np.array(x)[~np.isnan(starcoder2_values)]\n",
    "starcoder2_values_y = np.array(starcoder2_values)[~np.isnan(starcoder2_values)]\n",
    "axs[0].plot(\n",
    "    starcoder2_values_x,\n",
    "    starcoder2_values_y,\n",
    "    color='xkcd:sky blue', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 13B)', \n",
    "    marker='x', \n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "codellama_values = [1, 2, 3, 5, 5, 8, 8, 11, 12, 12, 14, 16, 19, 17, 21, 25]\n",
    "codellama_values_x = np.array(x)[~np.isnan(codellama_values)]\n",
    "codellama_values_y = np.array(codellama_values)[~np.isnan(codellama_values)]\n",
    "axs[0].plot(\n",
    "    codellama_values_x, \n",
    "    codellama_values_y, \n",
    "    color='xkcd:mustard yellow', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 34B)', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "chatdev_values =   [2, 1, 2, 2, 3, 2, 1, 4, 5, 2, 3, 3, 4, 5, 6, 8]\n",
    "chatdev_values_x = np.array(x)[~np.isnan(chatdev_values)]\n",
    "chatdev_values_y = np.array(chatdev_values)[~np.isnan(chatdev_values)]\n",
    "axs[0].plot(\n",
    "    chatdev_values_x, \n",
    "    chatdev_values_y, \n",
    "    color='xkcd:cyan', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='ChatDev (GPT-3.5)', \n",
    "    marker='*', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "font_size = 12\n",
    "font_size_legend = 12\n",
    "\n",
    "axs[0].set_ylabel('Number of Files (Prediction)', fontsize=font_size)\n",
    "axs[0].set_xlabel('(a) Number of Files (Reference)', fontsize=font_size)\n",
    "axs[0].xaxis.set_tick_params(labelsize=font_size)\n",
    "axs[0].yaxis.set_tick_params(labelsize=font_size)\n",
    "\n",
    "axs[0].spines['top'].set_visible(False)\n",
    "axs[0].spines['right'].set_visible(False)\n",
    "axs[0].spines['bottom'].set_color('black')\n",
    "axs[0].spines['left'].set_color('black')\n",
    "axs[0].xaxis.set_ticks_position('bottom')\n",
    "axs[0].yaxis.set_ticks_position('left')\n",
    "axs[0].grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "# axs[0].legend(prop={'size': font_size_legend})\n",
    "\n",
    "# 对于第一个子图（axs[0]），添加参考线\n",
    "max_value_0 = max(max(dscoder_values_x), max(dscoder_values_y), max(starcoder2_values_x), max(starcoder2_values_y), max(codellama_values_x), max(codellama_values_y), max(chatdev_values_x), max(chatdev_values_y))\n",
    "axs[0].plot([0, max_value_0], [0, max_value_0], color='grey', linestyle='--', linewidth=1)\n",
    "\n",
    "\n",
    "\n",
    "# ---\n",
    "\n",
    "noise_rate = [164, 237, 274, 277, 315, 319, 367, 570, 873, 958, 1030, 1497, 1564, 1945, 2106, 3639, 3882, 4870, 12220]\n",
    "# 将数据转换为以千为单位\n",
    "noise_rate_k = np.array(noise_rate) / 1000\n",
    "\n",
    "dscoder_values = [141, 145, 125, 191, 214, 235, 294, 324, 421, 631, 683, 813, 951, 1613, 1913, 2461, 2536, 3245, 4934]\n",
    "dscoder_values_y_k = np.array(dscoder_values) / 1000\n",
    "dscoder_values_x = np.array(noise_rate)[~np.isnan(dscoder_values_y_k)]\n",
    "dscoder_values_y = np.array(dscoder_values_y_k)[~np.isnan(dscoder_values_y_k)]\n",
    "\n",
    "axs[1].plot(\n",
    "    noise_rate_k, \n",
    "    dscoder_values_y, \n",
    "    color='xkcd:coral', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 7B)', \n",
    "    marker='o',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "#                   [164, 237, 274, 277, 315, 319, 367, 570, 873, 958, 1030, 1497, 1564, 1945, 2106, 3639, 3882, 4870, 12220]\n",
    "starcoder2_values = [152, 163, 113, 203, 231, 220, 310, 354, 521, 691, 783, 1013, 1251, 1613, 1713, 3361, 3236, 3945, 5434]\n",
    "starcoder2_values = np.array(starcoder2_values) / 1000\n",
    "starcoder2_values_x = np.array(noise_rate)[~np.isnan(starcoder2_values)]\n",
    "starcoder2_values_y = np.array(starcoder2_values)[~np.isnan(starcoder2_values)]\n",
    "axs[1].plot(\n",
    "    noise_rate_k,\n",
    "    starcoder2_values_y,\n",
    "    color='xkcd:sky blue', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 13B)', \n",
    "    marker='x', \n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "#                  [164, 237, 274, 277, 315, 319, 367, 570, 873, 958, 1030, 1497, 1564, 1945, 2106, 3639, 3882, 4870, 12220]\n",
    "codellama_values = [159, 223, 253, 253, 301, 302, 330, 484, 721, 891, 883, 1213, 1351, 1713, 1813, 3461, 3536, 4345, 7334]\n",
    "codellama_values = np.array(codellama_values) / 1000\n",
    "codellama_values_x = np.array(noise_rate)[~np.isnan(codellama_values)]\n",
    "codellama_values_y = np.array(codellama_values)[~np.isnan(codellama_values)]\n",
    "axs[1].plot(\n",
    "    noise_rate_k, \n",
    "    codellama_values_y, \n",
    "    color='xkcd:mustard yellow', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 34B)', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "chatdev_values = [124, 142, 153, 216, 316, 381, 409, 223, 164, 423, 531, 536, 442, 771, 665, 588, 842, 757, 779]\n",
    "chatdev_values = np.array(chatdev_values) / 1000\n",
    "chatdev_values_x = np.array(noise_rate)[~np.isnan(chatdev_values)]\n",
    "chatdev_values_y = np.array(chatdev_values)[~np.isnan(chatdev_values)]\n",
    "axs[1].plot(\n",
    "    noise_rate_k, \n",
    "    chatdev_values_y, \n",
    "    color='xkcd:cyan', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='ChatDev (GPT-3.5)', \n",
    "    marker='*', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "axs[1].set_ylabel('Number of Lines (Prediction)', fontsize=font_size)\n",
    "axs[1].set_xlabel('(b) Number of Lines (Reference)', fontsize=font_size)\n",
    "axs[1].xaxis.set_tick_params(labelsize=font_size)\n",
    "axs[1].yaxis.set_tick_params(labelsize=font_size)\n",
    "start = 0 \n",
    "end = max(noise_rate_k)  # 根据数据的最大值确定结束值\n",
    "step = (end - start) / 7  # 假设我们想要在X轴上有5个刻度（包括起点和终点）\n",
    "axs[1].set_xticks(np.arange(start, end + step, step))\n",
    "# axs[1].set_xticks(axs[1].get_xticks())\n",
    "axs[1].set_xticklabels(['{:.0f}K'.format(x) for x in axs[1].get_xticks()])\n",
    "# axs[1].set_yticks(axs[1].get_yticks())\n",
    "axs[1].set_yticks(np.arange(start, end + step, step))\n",
    "axs[1].set_yticklabels(['{:.0f}K'.format(x) for x in axs[1].get_yticks()])\n",
    "\n",
    "axs[1].spines['top'].set_visible(False)\n",
    "axs[1].spines['right'].set_visible(False)\n",
    "axs[1].spines['bottom'].set_color('black')\n",
    "axs[1].spines['left'].set_color('black')\n",
    "axs[1].xaxis.set_ticks_position('bottom')\n",
    "axs[1].yaxis.set_ticks_position('left')\n",
    "axs[1].grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "axs[1].legend(prop={'size': font_size_legend})\n",
    "\n",
    "# 对于第二个子图（axs[1]），添加参考线\n",
    "max_value_1 = max(noise_rate_k)  # 因为第二个子图的横纵坐标都是基于noise_rate_k的值来设置的\n",
    "axs[1].plot([0, max_value_1], [0, max_value_1], color='grey', linestyle='--', linewidth=1)\n",
    "\n",
    "\n",
    "plt.grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "plt.savefig('./gt_files_lines_vs_generated_one.pdf', bbox_inches='tight', pad_inches=0.05, format='pdf', dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Below is a detailed README.md of repository, repository sketch, as well as a file path. Please write a corresponding file sketch.\n",
      "\n",
      "---\n",
      "README.md\n",
      "---\n",
      "# acme-tiny\n",
      "\n",
      "This is a tiny, auditable script that you can throw on your server to issue\n",
      "and renew [Let's Encrypt](https://letsencrypt.org/) certificates. Since it has\n",
      "to be run on your server and have access to your private Let's Encrypt account\n",
      "key, I tried to make it as tiny as possible (currently less than 200 lines).\n",
      "The only prerequisites are python and openssl.\n",
      "\n",
      "## How to use this script\n",
      "\n",
      "If you already have a Let's Encrypt issued certificate and just want to renew,\n",
      "you should only have to do Steps 3 and 6.\n",
      "\n",
      "- Step 1: Create a Let's Encrypt account private key (if you haven't already)\n",
      "\n",
      "- Step 2: Create a certificate signing request (CSR) for your domains.\n",
      "\n",
      "- Step 3: Make your website host challenge files\n",
      "\n",
      "- Step 4: Get a signed certificate!\n",
      "\n",
      "- Step 5: Install the certificate\n",
      "\n",
      "- Step 6: Setup an auto-renew cronjob\n",
      "\n",
      "---\n",
      "Repository Sketch\n",
      "---\n",
      "Here is a practicable repository sketch.\n",
      "\n",
      "```\n",
      ".\n",
      "├── README.md\n",
      "├── acme_tiny.py\n",
      "└── setup.py\n",
      "```\n",
      "\n",
      "---\n",
      "File Path\n",
      "---\n",
      "acme_tiny.py\n",
      "\n",
      "---\n",
      "File Sketch\n",
      "---\n",
      "\n"
     ]
    }
   ],
   "source": [
    "a = \"Below is a detailed README.md of repository, repository sketch, as well as a file path. Please write a corresponding file sketch.\\n\\n---\\nREADME.md\\n---\\n# acme-tiny\\n\\nThis is a tiny, auditable script that you can throw on your server to issue\\nand renew [Let's Encrypt](https://letsencrypt.org/) certificates. Since it has\\nto be run on your server and have access to your private Let's Encrypt account\\nkey, I tried to make it as tiny as possible (currently less than 200 lines).\\nThe only prerequisites are python and openssl.\\n\\n## How to use this script\\n\\nIf you already have a Let's Encrypt issued certificate and just want to renew,\\nyou should only have to do Steps 3 and 6.\\n\\n- Step 1: Create a Let's Encrypt account private key (if you haven't already)\\n\\n- Step 2: Create a certificate signing request (CSR) for your domains.\\n\\n- Step 3: Make your website host challenge files\\n\\n- Step 4: Get a signed certificate!\\n\\n- Step 5: Install the certificate\\n\\n- Step 6: Setup an auto-renew cronjob\\n\\n---\\nRepository Sketch\\n---\\nHere is a practicable repository sketch.\\n\\n```\\n.\\n\\u251c\\u2500\\u2500 README.md\\n\\u251c\\u2500\\u2500 acme_tiny.py\\n\\u2514\\u2500\\u2500 setup.py\\n```\\n\\n---\\nFile Path\\n---\\nacme_tiny.py\\n\\n---\\nFile Sketch\\n---\\n\"\n",
    "print(a)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "codem",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/scripts/lines_files_sketchbleu.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfUAAAF7CAYAAADL8hK5AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOydd3wUZfrAvzPbd9NJoQQChCo9VFGqolI8kVOsB1jAcqLYyymgIiiinud5KorAKXiC7adnx8NO770GEkBCID3bd97fH5PdZLMb2ISEBJgvnyHZd96ZeXcy7zzv+7xPkYQQAg0NDQ0NDY2zHrm+G6ChoaGhoaFRO2hCXUNDQ0ND4xxBE+oaGhoaGhrnCJpQ19DQ0NDQOEfQhLqGhoaGhsY5gibUNTQ0NDQ0zhE0oa6hoaGhoXGOoAl1DQ0NDQ2Nc4TzWqgLISgqKkKLv6OhoaGhcS5wXgv14uJiYmNjKS4urrVzHjp0qNbOpaFxtqL1A43znfrqA+e1UK8LDh8+XN9N0NCod7R+oHG+U199QBPqGhoaGhoa5wjS+ZzQpaioiNjYWAoLC4mJiamVcwohkCSpVs6loXG2ovUDjfOd+uoD2ky9ltm4cWN9N0FDo97R+oHG+U599QFNqNcybre7vpugoVHvaP1A43ynvvqAJtRrmbi4uPpugoZGvaP1A43znfrqA5pQr2VSU1PruwkaGvWO1g80znfqqw/o6+Wq5whuZzY+z/Ggsm1bttKlS+egMp0hEaO5+ZlsmoZGvbJ161b69u1b383Q0Kg36qsPNEihvn79eqZPn86vv/6K0+mkdevWTJo0iXvvvReAwYMH89NPP4Ucd/nll/PNN9+ckTa6ndnsXtkNobiCyi3A3jXBdSXZRLt+mzTBrqGhoaFRpzQ4of7dd99x5ZVX0qNHD5566imioqLYt29fSHSe1NRUZs2aFVTWtGnTM9ZOn+d4iECvCqG41Bm9JtQ1zhNat25d303Q0KhX6qsPNCihXlRUxLhx4xg5ciQfffQRslz1kn9sbCw333zzGWydhoZGpDidzvpugoZGvVJffaBBCfXFixeTk5PDc889hyzLlJaWYrFYqhTuXq8Xp9NJVFTUGW5p9SnI+RhH8WZk2YKksyDLFmSdBVm2IunMyLIVWWdBktV9ktyg/jQaGtXiyJEjNG+uaaY0zl/qqw80KMmxbNkyYmJiOHz4MKNHj2b37t3YbDb+8pe/8Morr2A2mwN1/fvcbjcpKSlMnDiRqVOnYjAY6vEbVM3xrFeqVV+SDEg6K7JsDi/4dX7hX+F3f32dFansZ+VBhDposCLrzEj+80m6OvrWGhoaGhpnkgYl1Pfs2YPX6+Wqq67itttuY9asWfz444+89tprFBQU8MEHHwCQnp7OkCFD6NKlC6WlpXz00UfMmDGD3bt38+GHH1Z5fpfLhctVvg5eVFRU59+ppgjhQXgLUSis82tJkrFc8AcNAioODsyVBg3qwECWgwcQFQcdUtk5yo+xIEmaF+X5QM+ePeu7CRoa9Up99YEGFfs9PT2d/fv3c+edd/LGG28Eyu+8807eeustdu/eTdu2bcMeO2nSJN5++21WrFhBv379wtaZPn06Tz/9dEj5Dz/8gM1mIyMjgx07duBwOIiOjqZVq1Zs3rwZgLS0NBRFITs7G4AObSSyNg2J+LtJUXfidFsx6H2kJMdy5HAmCCc2mwGd7Ka46ATgJNpmwOksxOctRcKN0aDgdhUDLiRcQIP5c9UMyYgQRoRkwmSKweOR8QkDOp0Nqy2eomI3YCQqOhEkM8UlbgQmmjZtxYm8EpwuMJmiada8Dfv2HwJMJKe0QG+I4vDhXIRkplOnHmQfyqWoqBiz2Uznzp1Zu3YtAE2aNMFqtbJv3z4AOnXqxJEjR8jPz8dgMJCRkcGqVasASElJISYmhj179gDQsWNHjh07xokTJ9DpdPTq1Ys1a9agKApJSUkkJCSwa9cuANq1a0d+fj65ublIkkSfPn1Yt24dXq+XhIQEUlJS2LFjBwBt2rShpKSEo0ePAtCnTx82btyI2+0mLi6O1NRUtm7dCqjGN06nkyNHjgDqi2Pbtm04nU5iYmJo2bJl0DPr8/kCRqY9evRg9+7dlJaWEhUVRZs2bQKhLJs3b44syxw8eBCArl27kpmZSXFxMRaLhY4dO7J+/XoAmjVrhtFoJDMzE4AO7eI5cmg7xcXFGI1G2rZty6pVq4iKiiIxMRGL2Uz2oUMgxdKx8xCOHj1KXl5eyP1OTk4mNjY2cL87dOjA8ePHOX78OLIs07t378D9TkxMJDExkZ07dwLQtm1bCgsLOXbsGAB9+/Zl/fr1eDweEhISaNy4Mdu3bwfU90xpaWngfvfu3ZvNmzfjcrmIi4ujefPmbNmyBYBWrVrhdrsDGbeq847o3r07e/fupaSkBJvNRrt27diwYQOgGvrqdLqg+33gwAGKioowm8106tSJdevWAaoBsNlsZv/+/QB07tyZQ4cOUVBQgNFopHv37qxevRqAxo0bExUVxd69ewPPbE5ODnl5eej1enr27Mnq1asRQpCUlER8fDy7d+8GoH379uTl5ZGbmxu432vXrsXn89GoUSOSk5MDz2zbtm0pKioiJycn5H7Hx8fTtGlTtm3bFrjfdrudP/74A4BevXqxdetWnE4nsbGxtGjRInC/W7ZsidfrDTyzGRkZ7Ny5E7vdTlRUFOnp6WzatAmAFi1aAJCVlQVAt27d2LdvHyUlJVitVjp06BB4ZlNTU9Hr9Rw4cACALl26kJWVRWFhYZ29I4qLi7n00ktr7R3RqFEjIqFBCfXOnTuzbds2fvrpJwYOHBgo//nnnxk0aBALFy5k3LhxYY/dtWsXHTp04Nlnn+XJJ58MWyfcTL158+Y1SujiKN7A3jUXR1y/Te9fsUT3qNY1KiOEQCguhOJAURwoPgeKYkf4nCiKHcXnUPf51P1Bv/vsKIoTxWdHlP1Uy8vOVfF3nwOh2E+rrQ0BSTYFaxIq2Cyov1fQNviXN8ItV4TVVFRcAjGftxqIqlw7w6G5dmqcT6xatUrzU/eP7lJSUoLKk5OTAcjPz6/yWL9BQl5eXpV1TCYTJpOpFlpaP0iShKQzg86Mjvg6vZZ/AKEoVQwCAgMIdbAQPGioXMcRMuioPPiok++guPBF6HZ4ukghtg9lNgvhBgFVLG8E6lWqU/GzOoBoONnPNNdODY3w1Fbmz+rSoIR6z549+f777zl8+DDt27cPlPtVjUlJSVUe61dNnayORuT4BxCyznzqyqeJOoBwhmgdKg4iKg4gqtQ2VB5oKHYUX/B5hVI3biZCceJTnOCtk9MHEVZ7cEpjylNoGyoPNGQrkmxqUAMIDY2ziZYtW9bLdRuUUB87dizPP/888+bNY+jQoYHyd955B71ez+DBgykqKgqZcQshmDFjBqBGlTsT6AyJSLIpYrWjzpB4Blp1dqIOIFQBQx07LwihlA0gItA2VBpYqIODcFqIMMsbij3iGWy1v4PiwKc48NXJ2SsihRf8FX6vq++ooXG2s3nzZk393qNHD2699VbeffddvF4vgwYN4scff2Tp0qU8/vjjNG3alB9//JEbbriBG264gTZt2uBwOPj000/57bffmDRpEhkZGWekrUZzc9r12xQS+32LFvu9QSNJsjpb1VnP0ACi8uDg5AOIigONcm1EJW1Dhbp+LUbdCFeBUOz4FHutDSAKji7F6z6OydoOg7n5eWuLoKFRVzQoQzkAj8fDzJkzmT9/PkeOHCEtLY2//vWvTJkyBYDMzEweffRR1qxZw9GjR5FlmY4dOzJx4kQmTZpULXVhUVERsbGxNTKUq4qjR4/SuHHjWjmXhkakCOELHgRUGCwEDxrKNQmKz79EEW6gUbUxpRC1kydaks2YLOkYre0wWdtgsrbFZG2HydoWnSGuVq6hoVFf1JcsaHBC/UxSF0L98OHDNGvWrFbOpaHREBHCF/CQsBeu4+CWa2r9GnpDUpmwb4vJ1haTpS0ma1uMllZIcsMMMKWhUZH6kgUNSv1+LnDo0CFNqGuc00iSDp0+CojCYK7eTCSp5WMIxYXbvgeXfQ9ux36E8ITU83py8RbmYi/8rdLF9Rgtrcpm9eUze3V2n6QZ9mk0GOpLFmhCXUND44wRmzQqKF6DULy4nQdw+YV82U+XfTded07oCYQXd1m94kq7ZH1ciBpfnd23OSNeHBoaDQFNqNcyPXqcXoAZDY3zCUnWlwniNsDwoH0+byEu+15c9t1lAt//+96wsQ0UbwGOorU4itZWvgoGc4sKs/syYW9th8HUTJvda9QJ9SULNKFey+zevZvOnTufuqKGxjlAXbp26vSxWGN6Yo0JjqEthILHdbiCsN+Dq1T93ePKDnMmgcd5EI/zICV5yyq1yVo2qGgXpNI3Wtug00dH3FYNjcrUlyzQhHotU1paWt9N0NA4Y9SHa6ckyRjNzTGamxOdcEnQPsVnx+XYVybo9wQEv8u+B8UXmsBJKHacJZtxlmwO2ac3Ng5W4/sFviVNy2yocUrqSxZoQr2WORtyu2to1CZGc/OQ0K+2WCOW6E5nvC2yzoolqguWqC5B5UIIvO6cSuv2Zev4zkwQoZ74XvdRvO6jlBb8HFQuSUaM1nRMljblwt6mCn+9IbKkGxrnPvUlCzSXtlp2aXO5XGd1fHkNjdrgbOoHiuLG7cgsE/b+mb26fl9ZA3EqdIZGldbt/cZ6rZHls+N+aNQO9dUHNKFey0K9vjLzaGg0JM6VfuD15FUw0Cu3zHfb91UzCI+M0dIySI3vF/x6Y2PNWO8cRMvSpqGhodHA0BsS0Mf2wRrbJ6hcCB8eZ1aQGt8v+L2uI2HOpOB27Mft2A8nvg3aI+uiMVnbhAh7k7UNss5Wh99O41xEE+q1jD8FrIbG+cy53g8kSYfR0gqjpRXRjS4L2ufzluB2+A319uBylPvgK75Q4ynFV4yjeAOO4g0h+wymVIxhrPO1uPkNn/rqA5pQr2VkWetoGhrncz/Q6aOwRPcICrIDfmO9PwLudxX9793Og4ASci6P6xAe1yFK838MKg+Omx/sf6/FzW8Y1Fcf0IR6LXPw4EEtoYvGeY/WD0KRJAmDqSkGU1OiEgYH7VN8TtyO/UHC3j+793nzQ84lFCfO0m04S7eF7AuJm1/2u9HcUoubfwaprz6gCXUNDQ2NekbWmTFHXYA56oKgciEEPs/xYBc8LW6+xknQrN9r2frd4XBgsVhq5VwaGmcrWj+oe4Lj5geH0g0bN/8kqHHz24ZE19Pi5tec+uoDmlCvZaG+fft2LrjgglNX1NA4h9H6Qf0SGjffL/j3hY2bXzWV4+a3C7jlaXHzT0599QFN/V7LFBdXzh2loXH+ofWD+kWLm1//1Fcf0IR6LaOpHDU0tH7QUDll3Hz7XtyOvbUQN79JmMh651fc/PrqA5r6vZbV7x6PB4NBszDVOL/R+sG5Q2jc/PJQulXFza+KQNx8a1tMljbndNz8+uoDmlDXwsRqaNQ6Wj84PwgfN1/dTj9ufjs10p4lHVk21tE3qDu0MLEaGhoaGmcVsmzEbGuP2dY+ZF914+b7PCewF57AXriy8lW0uPnVQBPqtUyzZs3quwkaGvWO1g80Th03PzgjXs3j5rcNE0q3LbLOWoff7tTUVx/QhHotYzSefWoiDY3aRusHGlURHDf/8qB9IXHz/Vb6jr0niZu/Hkfx+pB9BlNqBTV+uQ9+XcTNdzuzQ5YbJF8+juLcoDKdIRGjuW5jwmtCvZbJzMwkOTm5vpuhoVGvaP1AoyZUN26+y74Hj/MgEGoa5o+bT/7yoPKwcfNt7TBZ2tQobr7bmc3uld0QiitkX96+4M+SbKJdv011Ktg1oa6hoaGh0aA5ddz8fUFq/DMZN9/nOR5WoIdDKC51Rq8J9bOHLl261HcTNDTqHa0faJwp1Lj5nTBHdQoqD42bv7vMcK9mcfNNltZlhnrB6/cNzX9ME+q1THZ2Nu3bh1qCamicT2j9QKO+kSQJvTEJvTEJW1z/oH3h4+arwj9s3HzhLau3m8px4iRdVN19iRrQIJMer1+/nj/96U8kJCRgtVrp3Lkz//jHP4Lq/P7771x88cVYrVYaN27MvffeS0lJST21uJyCgoL6boKGRr2j9QONhowk6zFZ2xCTOJykFveR2uGftM74lo4X7+eCgUdI7/UzqRe8Q1LLR4lNHoM5qjOSHD6xjfDVv9ypSIObqX/33XdceeWV9OjRg6eeeoqoqCj27dvHoUOHAnU2btzIJZdcQseOHXn55Zc5dOgQc+bMYc+ePXz99df12HowmUz1en0NjYaA1g80zlZOGjffeUidsTv2BuLmO0u24fVULyteXdKgIsoVFRXRrl07+vfvz0cffYQsh1ckjBgxgo0bN7Jz585AJLh33nmHiRMn8u2333LZZZdFfL3ajiinKEqV7dbQOF/Q+oHG+YKjeAN711wccf02vX8Nse6vTU671zmdTlyuyCz/TsXixYvJycnhueeeQ5ZlSktLURQlqE5RURHff/89N998c5AgHjduHFFRUSxZsqRW2lJT1qxZU6/X19BoCGj9QEOjfqi2UP/xxx+5//776dOnD1FRUdhsNqxWK9HR0fTp04cpU6bw448/1qgxy5YtIyYmhsOHD9O+fXuioqKIiYnhrrvuwul0ArBlyxa8Xi+9evUKOtZoNNK9e3c2bNhQo2traGhoaGic7US0pu7xeHjrrbd4+eWXOXDgAAkJCWRkZHDzzTcTHx+PEIL8/HwyMzN5//33+cc//kFaWhoPPvggd9xxR8SZavbs2YPX6+Wqq67itttuY9asWfz444+89tprFBQU8MEHH/DHH38A0KRJk5DjmzRpwi+//FLl+V0uV5BWoagoNJ3g6dK4ceNaP6eGxtmG1g80NOqHiIR6mzZtcLvdjB8/nrFjx5KRkXHS+uvWrWPp0qXMnDmTOXPmcODAgYgaU1JSgt1u58477wxYu48ZMwa3281bb73FM888g8PhAMIb4pjN5sD+cMyaNYunn346pHzt2rXYbDYyMjLYsWMHDoeD6OhoWrVqxebNaq7gtLQ0FEUhOzsbgO7du7N3715KSkqw2Wy0a9eODRs24HK50Ov16HQ6Dh48CEDXrl05cOAARUVFmM1mOnXqxLp16wBo2rQpZrOZ/fv3A9C5c2cOHTpEQUFBQPuwevVqQH1RRkVFsXfvXgA6duxITk4OeXl56PV6evbsyerVqxFCkJSURHx8PLt37wagffv25OXlkZubiyzL9O7dm7Vr1+Lz+WjUqBHJycns2LEDgLZt21JUVEROjmr80bdvX9avX4/H4yE+Pp6mTZuybZsauCE9PR273R4YbPXq1YutW7fidDqJjY2lRYsWbNmyBYCWLVvi9XoDRo8ZGRns3LkTu91OVFQU6enpbNq0CYAWLVoAkJWVBUC3bt3Yt28fJSUlWK1WOnTowPr1amjI1NRU9Hp94Dnr0qULWVlZFBYWYjab6dy5M2vXrgXUgZ/VamXfPjXUU6dOnThy5Aj5+fkYDAYyMjJYtWoVACkpKcTExLBnz57A/T527BgnTpxAp9PRq1cv1qxZg6IoJCUlkZCQwK5duwBo164d+fn55ObmIkkSffr0Yd26dXi9XhISEkhJSQnc7zZt2lBSUsLRo0cB6NOnDxs3bsTtdhMXF0dqaipbt24FoHXr1jidTo4cUWNk9+zZk23btuF0OomJiaFly5ZBz6zP5wvc7x49erB7925KS0uJioqiTZs2bNy4EYDmzZsjy3LQM5uZmUlxcTEWi4WOHTsG7nezZs0wGo1kZmYG7nd2djYFBQWYTCa6du3KwYMHOXr0KI0bN8ZmswXu9wUXXMDRo0fJy8sLud/JycnExsYG7neHDh04fvw4x48fDzyz/vudmJhIYmIiO3fuDDyzhYWFHDt2LOSZTUhIoHHjxmzfvj3wzJaWlgbud+/evdm8eTMul4u4uDiaN28eeGZbtWqF2+3m8OHDgWf2dN8R/mdWe0ecG+8Iq1mPwIhEaJKaECQTW7ZmI2R3td8RjRpFlpo2IkO5t956iwkTJlTbotXtdjN//nzuuOOOiOp37tyZbdu28dNPPzFw4MBA+c8//8ygQYNYuHAhVquVa6+9lp9//pkBAwYEHT927Fh++eWXwMNTmXAz9ebNm2upVzU0ahmtH2icT4SL/b5ly1a6dOkcVNZgYr9HKpQrYzQaq3Wsf3SXkpISVO6PIZ2fn096ejpAWMH9xx9/0LRp0yrPbzKZNFcbDQ0NDY1axWhuHhL6VejcdWrlXhW16nOSm5vL6XjI9eyp+gX6VV1+/KrGpKQkOnfujF6vD6hK/LjdbjZu3Ej37t1rfP3a4IILLqjX62toNAS0fqBxvlNffeC0hXpJSQkTJkzAYrHQuHFjzGYzN954IydOnKj2ucaOHQvAvHnzgsrfeecd9Ho9gwcPJjY2lksvvZT333+f4uLygH3vvfceJSUlXHvttaf3hU4T/zqdhsb5jNYPNM536qsPnHZEubvuuousrCy+/vprmjZtyvbt23nggQe4/fbb+fTTT6t1rh49enDrrbfy7rvv4vV6GTRoED/++CNLly7l8ccfD6jWn3vuOfr378+gQYOYNGkShw4d4qWXXuKyyy7jiiuuON2vdFrk5eXV6/U1NBoCWj/QON+ptz4gIuSDDz4IW96sWTOxbt26oLLXX39dxMbGRnrqINxut5g+fbpIS0sTBoNBtGnTRrzyyish9X755RfRv39/YTabRVJSkvjrX/8qioqKqnWtwsJCAYjCwsIatTUcle+Fhsb5iNYPNM536qsPRBwmNjU1lVatWvGPf/yDHj3KF/+HDh1Kt27dmD17NgaDgYKCAq655hoKCwsbfFSpuggTq6GhoaGhUV9EvKa+a9cuLr74Yi6++GImTpxIbm4uAP/85z/5/PPPA/60KSkp7Nq1i7feeqvOGt1QyHcKDhUFb9/8viWkLN/ZYMLra2icEfx+vBoa5yv11QciXlO32WzMmjWL22+/nQcffJC2bdvy5JNPMmXKFHbt2sWKFSv4448/SElJ4cILL8RoNNZlu+udfKfgxd8FXqXynk78b3WwENfL8HB/iDdLZ6x9GhoaGhrnH9U2lEtPT+ezzz7j+++/5/7772fu3Lm89NJLXHnllXXRvgZLqZswAj08XkWtHx8+Ha+GxjmHP7aEhsb5Sn31gRq7tA0bNoxNmzZxzz33MGHCBC677LJASDsNDY3zm9jY2PpugoZGvVJffSBioe71ennhhRe46KKL6NGjB3feeSfHjh3j3nvvZdeuXaSnp5ORkcG9995Lfn5+Xbb5rORoieBoiSDPISh2CZxegdJwUtlraNQq/vjtGhrnK/XVByJWvz/88MPMnz+f+++/n4SEBN566y2uuOIKNmzYQGJiIm+88QZ33nknU6ZMoW3btjzzzDPcfffdddn2s4ol2wFChbheFhh1YJBRf+rUn8ZKn/37jTopTBnhz6EDnQSSpK3la2hoaJwPROzSlpKSwkMPPcTDDz8MqHnNu3fvzsaNG+nSpUtQ3aVLl/LII48Esjg1VE7Hpe1QkeAfqxv+TFuWVGFf5WChQpn6WQoZMPjrVBws+OsYdCBrgwaNShQWFmoqeI3zmvrqAxHP1A0GA3a7PfDZbrcjhAibK/3aa6897wznTkW3FFUQun3q5lHA4yv/7C9z+0CpxbGCIsDlU7fIqP7F/dqGigOGk2scpBCthEFXtcZB0zacfRw/flwT6hrnNfXVByIW6hMnTmTWrFlkZ2cTHx/P4sWLGTBgAB06dAhb32zWTL0rMihNIjUmMsHkU4Qq6MuEvF/4e8KVKeD2ifKBQaUBQsXfK+6rTbyKutlPXbWM6g0cZAmMsgjWLlQaDBjCaBsiWdYw6lSXQ03bUHPynYLSSqmk9+TYMSUF/51tRs2tU+P84fjx44GsomeSiIX6tGnTSE9P58svv+T48ePcfffd3HfffXXZtvMWnSxhkcES8RHVe1EqQvWvrzwQcCvhBxDqZxE6WKh0TMWy2tY2OH3qFhnVv7ihwqDhVJoDtSxU2xCyrFGhXCefm8JMi9egoREeWa7VJKgRUy0/9Ztvvpmbb765rtqicYaQpfKZbORU70XsVUTVg4WwGodQbUNVgwxPHWgbPIq62T2RHlFdbYMIHSyc1OBRCq+RqGIQUV/aBi1eg4ZGeHr37l0v1z3tLG3nKzaj+iKN5IWml9X65xN6WUIvgyXU5KIKTk/bUOVgIIy2IWRJoopljrNR21BxwHBq7wipygFDuLJzVdugoVEXrFmzpl4Ee0RC/YILLuCxxx7j+uuvjzj8q8vlYvHixbz44ots3779tBrZEIk3Szzcn5C1xK1bt9K5c+egMm0tsfapa22DEAKfOImdQpjBgNsnQuwXTqaliHSGGyl+bUNpHWkbdJII0S5Ud+ixP09g95QPOip6VmjeFBrnEopSyx08QiIS6hMmTOCBBx7gvvvu409/+hOXXnopGRkZtGrVCqvVCkBpaSmZmZmsXbuWZcuW8cUXX2A0GgMucOci8WYpRJXoSrFGbBCn0XCRJAm9pGpZqENtg6fSYKFKWwUlVNtwsuUJf53adLr0CfB5wemt+Tn+uxdO1Sr/4KEqoR/4WWFwoZfLXTEr1/UvT4Tbrw0gNOqKxMTEerluxH7qxcXFzJs3jwULFrB58+aAi5Fer44LvF61pwsh6Ny5M7feeiu33nprg05pWhepVzX/XI2GQkVtQ6SeEe5KBpGnsm+obW3DmUYnVRL6YQYEoQMFKaIBQ8UBieZhcf5RX7IgYqFekQMHDvD777+zc+dOTpw4AUCjRo3o0KEDF154Ia1atar1htYFdSHUV61aRd++fWvlXBoaDZ3sQoXX1kRe/8JUsBrKjR0rair8NhIVyyv+bPihnk6OXg4V/EYZ9CfRRhhlSd0fdl/4Y7QBxJknnFtnfS3F1shQrmXLlrRs2bKWm6KhoXG2oWrsIhe3vZtGHq+hIkE2DpWFfpnmwFtBo1BeRwR9DtlfxbF1gT+eg6Nayxc1G8pUDD8ddukirJZBinjZouL+8z0wVENz69Ss30+DLOB4pTJ7hw6sr1SWCLQ4M03S0DgnCbJxqN6R1b6WKPOsqDgQCDtgCNEyiCq1DJ6TaCHqAv8AonrUbADhj/FQHS2EUSeFDhhOcWxDHUA0NLdOTajXkCygvRA4Kz9kYdZQzEKwS5I0wa5x7lGQD8RVr35MQl21plaQJCkgZCI3koTTHUCcbOkhVMsgIl62qFivLvB7XVSP6g8gJFQNRFihf1IthHRSbUW48oY6gIgETajXkNz8fJzx8RHVdUoSufn5tIiwvobG2YLVWYTea8WrP7Wrq97rxuosAhq2UD+TVBxAWOt4AOGP7RBO8IcuW1TURoiIBw3+enUxgBBUCBJV7SOrhwQYdCKiZYvI82qcGTShXlPsJVAdIV3d+hoaZwHxBh8PfjKZUnP0KevanMXEP/7YGWiVRjhqFtsBTncA4Q4aIJzKOFJEvGzhqeMBhN9DhIjjPjQMNKGuoVFNhBAgFLXnC3/oORH8U/h/L3vjKIpaVuVW4XyBn9WsX7kdomKbqmhHhfpCqer8VbdDHM8lrvQ4caWVrUs0zmcqDiBs1Tqy5gMId4iG4RRaCH8oa7/NRAQaDN9Z4IKhCfXTIKVEIdZ16mFioUlGHMxE5BwN/2IM+8I+2Qu9wqYoBF7ggbIwQiYgbJQwZacSGpG0JVTIiIrCJWy7Kf9ZpXCscN6K9asUkrUgHMO2t8J30agxQogavLY1NKrmTGsgKgv9w0WC/2yr9qnqjIiF+s8//1zlPkmSMJvNpKWlkZycXCsNa+gIh8SH/yvCFMF6iksHWSc202PND3XfMA2NBoyY8RS+tu2R2rZDatMe2rRDijq16l5DoyEgSxImPZgqlHl8QAOKohCxUB88eHBE1oA9evTg5ZdfZuDAgafVsAaPR4pIoAOYfPD4X+5k9shhTPjpB8au/I1YR/VMPc57JAmQ1OTqUrhNVgfeQT+rqluD+v40ihXryxXaVPFnxfoVf1Y8HxJSxePqqv2BNoWpH679gft86vYjS4jjufDRB5H/HV1O2LoJsXVT+WuwSVOkNu2gTXtV0DdvgaSr9rRLQ0ODagj1pUuXnnS/3W5n586dLF68mMsvv5xffvmFXr16nXYDzyVWtW3PqrbteWDCJMYcPcKE7IMMzssre6eexstcrkJIQMQv5/BC4mTtqWb9cO0ICMBwwqX8fGera8n5gMjch1IdoR4VDSXFwWV/HEH8cQR++VEV9CYTtG6D1Ka9KuzbtkeKjau9RmtonMPUKEzsySgoKKBHjx5069aNzz77rFrH/vjjjwwZMiTsvhUrVtCvXz9A1Rr89NNPIXUuv/xyvvnmm4ivdzphYtfuOIx3VeQmIE8ON/NDSmjEgZbABGB82e8aGmcTInMfypMPRVxfevZFpJhYxN7dsGcXYu8uOLAfvKcIs5aUUjabb4fUtj2ktUTSV8sHTEOjTqg6olwoakQ56eyKKBcXF8f48eN5/fXXa3yOe++9NyQPbZs2bYI+p6amMmvWrKCypk2b1viadc2svBPIKc2YDywCCsrKDwDTy7ahwC3AGMB6xluooVH3SJKElJiElJgE/S4CQHg8cGC/Kuj37lYF/fHc4ANzcxC5ObDiF3U2bzBAy3Sktu3LhX2j+smKpXF+09DScNeJ9XuzZs0oKiqq8fEDBgzgmmuuOWmd2NhYbr755hpf43SJU5SQELEnI8YpaA/0BOYA/wfMB76j3MTif2XbX4HrUQV8X9CshTUaLtExqoD1RODMazCo9SshGQyqir1t+0CZyM8rE/C7EXt2QeZecFd4a3o8sGcnYs/O8rX5hEaqcG9Tdq6WrZGMpw6Ko6FxuoRLw21u14TEekjDXSdCfefOnaSkpJzWOYqLi7FYLIHUruHwer04nU6ioqJO61o1obHZXC2hnr/Jxp6iUhp3NBGVpOM6SeI6IBv4N7AA2FtWtwiYW7Z1RBXufwEa11rrNTRqBykxCXnO61AcPIj/448/aNKkSXDl6Bh1hh7JeeMToHc/pN7qkpvweiH7oCrgy4Q9OX8EH5R3AlavQKxeoQp6nV5V07dtX2aE1w6SkjUbDY0zQmlpab3kVK/1NfUNGzYwYMAAbrrpJt56661qHetfU4+KiqKkpASdTseAAQN48cUXg4zuBg8ezO+//44kSbjdblJSUpg4cSJTp07FYIh8ne101tRLT3jZ8kVJtY7xY2ukI6WDkcRWRmS9+oIRwK+os/clQGmlY3TAcFQBPwrQ5h8aDZkzkYJYFBWWz+b37oJ9e8DpPPlBsXFls/mytflWbZDMdZhdQ+O8pb7ScEcs1O+9996T7nc4HOzatYuVK1eSkpLC6tWrQ0fqp+D333/n5ZdfZsSIESQmJrJ9+3bmzJlDaWkpv//+Oz169ADgtttuo0WLFnTp0oXS0lI++ugjPv/8c8aOHcuHH35Y5fldLhculyvwuaioiObNm58Roa4zgK+ShlJvkkhuZySlvQlTVHn6qRJgKaqA/yXMuRKBm1EFfNdqtVpD48xQHy80ofjg0CFVwO/dhdizG44cOvlBsgzN08pm86qwp3FTbTavcdo0eKEuy/JJ95tMJtLS0hgxYgSPPfZYrQWh2bt3L127dmXgwIEntWyfNGkSb7/9dpCVfGWmT5/O008/HVL+ww8/YLPZyMjIYMeOHTgcDqKjo2nVqhWbN28GIC0tDUVRyM7OBqBdi67s+tYVcq6qsF2QS2m+F6kgAeEwVdorILoE4vPp3Kc1hw8fpqCgAKPRSFT37sw8coSvEhM5Zqp8HHRyOrni6FFGFBQwtHt3Vq9ejRCCpKQk4uPj2b17NwDt27cnLy+P3NxcZFmmd+/erF27Fp/PR6NGjUhOTmbHjh0AtG3blqKiInJycgDo27cv69evx+PxEB8fT9OmTdm2TQ2hlJ6ejt1u548/VFVor1692Lp1K06nk9jYWFq0aMGWLVsAaNmyJV6vl0OH1BdtRkYGO3fuxG63ExUVRXp6Ops2bQKgRQs1p11WVhYA3bp1Y9++fZSUlGC1WunQoQPr16tJblNTU9Hr9Rw4cACALl26kJWVRWFhIWazmc6dO7N27VoAmjRpgtVqZd++fer969SJI0eOkJ+fj8FgICMjg1WrVgGQkpJCTEwMe/bsAaBjx44cO3aMEydOoNPp6NWrF2vWrEFRFJKSkkhISGDXrl3q89GuHfn5+eTm5iJJEn369GHdunV4vV4SEhJISUkJ3O82bdpQUlLC0aNHAejTpw8bN27E7XYTFxdHamoqW7duBaB169Y4nU6OHDkCQM+ePdm2bRtOp5OYmBhatmwZ9Mz6fL7A/e7Rowe7d++mtLSUqKgo2rRpw8aNGwFo3rw5sixz8OBBALp27UpmZmZgGaxjx46B+92sWTOMRiOZmZmB+52dnU1BQQEmk4muXbuyevVqJEmicePG2Gy2wP2+4IILOHr0KHl5eSH3Ozk5mdjY2MD97tChA8ePH+f48eOBZ9Z/vxMTE0lMTGTnzp2BZ7awsJBjx44FPbNKcTGN7cU0KsjDsXkjtpwj6F0n77fCFkVhUgqljZsS3T0De+NmHMrLCzyzkb4junfvzt69eykpKcFms9GuXTs2bNgQeGZ1Ol3Q/T5w4ABFRUWYzWY6derEunXrANUA2Gw2s3//fgA6d+7MoUOHAu+I7mX9HqBx48ZERUWxd+/ewDObk5NDXl4eer2enj17au8Izs53RKNGjU763PqpdfV7XXDDDTfwySefYLfb0VURlGLXrl106NCBZ599lieffDJsndqcqbtKFDZ+WoSIIACNpIPuV8dgipIRQlCS6+PoThd5BzyB6Kd+LHEyjTuYSEw3ojOUzxZ8wDLU2ftnQOXXkhEYjTp7H4aqrtfQqC82btxI9+7d67sZIQhFgaNHgtfms7MI6YgVkSRolqoGxvFb2zdNRTrFREfj/Ka++sBZEfu9efPmuN1uSktLqxS+zZs3ByCvbEQdDpPJhCnMbLcmmKJkul8dg7dS7PctW7bSpUuwG4PeJAfU65IkEZ2sJzpZj7uXwrHdbnJ2ufA41LGVo0Ahc6WDrHUOktqaaNzBiDlGhw64vGzLBz5AFfBry67hRl2LXwI0A8ahCvi2tfJtNTSqh+sUs+H6QpJlVSA3TYVBlwAgHA7Yv6dsbV71nw8y/BMCDmUjDmXDj8tUIzyLFdLbauFuNaqkvvpAxEJ9yZIlXHjhhQHhCXDs2DESEhJCLNS3bNnCp59+ytSpU2ulkfv378dsNp/Uyt2vmkpKisy6tjYwRclBa+EA8U0s2BpFdluNVpnU7maadjGRd9BDzk4XxcfUqb/PA0e3uzi63UVcqp7GHUzENtMjSRLxwN1l2xZU4f4+4PfsPQzMKtsuRhXu1wLaK0fjTBEXF1ffTYgYyWKBTl2ROqkWKkIIOHa0QoCc3XAwszyZEIDDroW71Tgp9dUHIla/63Q63nvvPW688UYATpw4QXJyMt9//z1Dhw4Nqrto0SLGjRuHz1e97PG5ubkhQnnTpk307t2b4cOH83//938UFRWFzLiFENxwww18+OGHrFu3joyMjIiudzrW71Vht9uxWmseOqb0hJejO9wc3+8O0QiaY2RSOphIamNEbww25HEDXwHvlv2sfOdtwDXArcAANN93jbrldPtBQ0O4XJC5D7F3V/lsviD/5AeZzGXhbttp4W7PQ+qrD0Q8Uw8n+2t7Of66667DYrHQv39/kpOT2b59O3PnzsVqtfL8888DsH79em644QZuuOEG2rRpg8Ph4NNPP+W3335j0qRJEQv0umLLli2nZfFoa6Qn/WI9LXqZA6p5d6l6n51FCgdXO8he7yCpjZHGHUxY4tSZgH9NfTRwFHXmPh/YXnbeUmBh2ZZOeWjacr2Lhkbtcbr9oKEhmUzQ4QKkDhcAZe++E8dPHu7W5YQdWxE7tpbP5v3hbv1r81q423OW+uoDDWpNffTo0SxatIiXX36ZoqIikpKSGDNmDNOmTQuEiU1LS2PAgAF8+umnHD16FFmW6dixI2+++SaTJk2q529QexjMMs26mmna2UR+toejO9wUHVVfGIoXcna6ydnpJqaJnsYdTcSn6ssSuqhBah4CHgRWowr3D1CD2gDsA54CpqIa1d2COhjQvHU1NCJDkiQ4VbjbPbvgxKnC3RqhVevg5DUJkVk5a2iEo1oube+//36Q+j0pKYlly5bVmvr9THO66vdiUYBTBKdQzcvPIyE+IajMLFmJluJOp6kA2PNVq/nj+9wolfJfmKJkUjoYSW5rRG8Ktcp1AJ+iquf/R2j23zjgBlQB3wtNPa9xehw7dqzW3FrPZgLhbv1r85XD3YbDH+62bdnavBbu9qykvvpAg5qpn00UiwI+8PwdH5WkazRULtKh5wbDlNMW7NZ4Ha0vtNIiw0zuXjdHd7pxFasL764Shay1TrI3OElsbaRxRxO2hHIjHQtwY9l2EFUNvwDILNtfALxRtnVGFe43A9prWaMmuE8luM4Tai3cbctWFYzwtHC3ZwP11QeqJdTXrl2LuSykYnFxMZIk8euvv1JQUBBUb82aNbXWwIaKU9hDBXoV+PDiFPZama2D6iLXpJOZxheYKDjs5egOF4WH1bYIH+TucZO7x010io7GHUzEpxmQ5fIXQBqq6v1J4GfU2ftHqLN5gK2oqvtHgZGoxnXDAW3lTyNSDh8+TGpqan03o8Eh6fXQKh2pVTpcNgKIINytzwv79iD27YFvv1QFvRbutsFTX32g1iLKhZxYks5p9XuucoSPvP+KuP41+rtJkusuNayj0EfOThe5e90h4WiNVonk9iZS2hkxWML/HYtQfdznA7+H2Z+MmlTmFqBTbTZc46zH5XLhqZQPfevWLXTu3CWozKDX11qciHMZLdztuUGDDxP7008/VfvkgwYNqvYxZ5JzSaj78XkEufvc5Oxw4SgM9omTZGjU0lCWKa5qJc0uVNX8QuCPMPv7oAr361HX4jXOX1wuF+s3b4zIE0aSJDK6dtcEew0QpSXqbH1P2Wx+726wV077VImoqIC6XmrbXnWvs9rOTIM18Hg81UowVlucFWFi64pzUaj7EUJQ9Ieqms8/5A2xjLMl6mjc0USjlgZkXfjRvBc13/t81PzvlTNmm4GrUdXzQwEtaOb5R0lpKZu3bYm4ftdOXYiyaYLldNHC3TZ8Nm/eTNeuZz7lVp0Yys2aNYvp06c32FCR9YESEg6mbpEkidimBmKbGnAW+8jZpa6ze12qdC897mPfL3ay1pRnijPagju3HhhRth0HFqMK+I1l+52ornIfAC1Q/d4nAK3r/NtpaJzfaOFuGz4Oh+PUleqAOhHqiqLg9UZmRHY24fP58HjU+apH8WL2Vh22tjI/8DGt5E601l1ArHSG/VANkNJZIrGDkYJsD8f3u3EUqSN6j4DDu1wc2VVMTDM9Sa2N2BrpQtbiooBJZdsO4BPgC1SreT//Ltv6AGOAy4BzJ6bY+Y0QIrApiqL+DtjtpdVyf3S5XOi10Kl1gyRBejsMHTqh0+lOM9ytf21eC3dbU6Kj62dwVCfq9+eee46pU6eeM4ZyQgiOHj0aZOXvEz7sFNfoujp0GDCil4xI9eQRrvgEPo8I8XcHde1dZ5CQ9RIns7MRqBbzJZRbzgedBzU8bRSgraKGUlXXO1mXFIjQIAOUFYWL+uj/v6pjwuwTFf4Pd9zpYDAYqm10q1F94uLiaNy4ccjgXAt3e+ZwOBxYLJYzfl3NTz0C/AI9OTkZq9WKJEm4FTfFnKIznAIJCaNkxIgFA8Z6sVRVfAKvS+B1KyEyQUJ1n9ObpCrX3f24UWftBWW/V8SLut4eV7bVRRiNioKwslAM+VxBkFUWbCcTgpHUr/hZVDyq8ufzFLPJXGX6ZI3TRwiB3W4P5JVv0qRJ0H4t3O2ZY/PmzVqY2IaIz+cLCPSKSeolHzilyG9fjEhAkX04RSneCv7tCj6clOBBh1myYsaKrhrnrRVsauf2ugQep0DxVhA6CigOkIwSehPIBkJndkKgR1W1N0GNM58nyxRIEkrZQMUNHAOOCUG0EMT7fEQrSpme4nSEZA0FpFTxhxT6+byjTGckVfocKAv/WSCqpZEzmzWhXtf4Z4f+iGYnu99auNtzj4ilx8nylFfGbrefutJZgn8NvXK2Hbmatt46dJgwY8aKFw8uHDixq7NGwIePUlFMKcUYhBGTsGAQJkAKUqtWZ6ZY+fNJhaL/s0GATgavDnzlLwOfW+BzA5IAvRd0viplnx7Vrz0RiWKdjkKDHruu7FGTJIoliWJZRicUYrxeYr0+zMpJrHbPSmomJKv6HLRMc8rPlRZ1Kn2urBE6HQ2Rz+fD4asfgyCNqvG/rzweT7UHUZLBoArltu0DZacMd+txw+6diN07y98z53m427S0tHq5bsRCPTExMeLOL4Q454IeVP4+MjoszuiAUD7psUi4hBtXBcW0hB4zMfh0Hnw6Nz5d+ezdgxuP5EaSJHReA3qfEVk5g7MbWQGjAsJbLtxF2fcXEngM6qb3gc4Lcvh7ICOI9XmJ9XlxSzJFej2Fej2esjVVnySTbzCSbzBi8vmI9XqJ9XrRhb2nZ1JInlwo1qWQPNdxulyYTSZttl7H1PYzeOpwt7sg52jwQacKd9u2vaolOEf7i1JPE5WIhfrUqVPP2ZtfUyQhn5aiVgL0PgN6nwEhKXh1Hrx6N0JSHwaBwKt349W7kYWMzmtE760t47oqhGTlzzoBeBE+GeGREb4K1/bqwKtD1gtko0DWBw4NEZJmIAZIVRRKhOCEJFEgSYiyZ8ql03FMpyPXaCQWSCyrL6EJyXMJIRQcTgdGgxGDwaD9bc9Saj3crX9t/hwKd5udnU3TpmcuNomfiIX69OnT67AZ5z6yJJe/wKqYSRoxgRd8sge37MIjuQKaAEVSUAxOPAYnBmHChBmDMKlnOZPqVq/A41RUf/eyCbXilVC8qjGd3ixhMEmBNLDhiCvbvEA+qg+8PzaWkKSAwZ0BaIQq4M+Nbn7uUdNnye1x4/X5MJtMmjX8OYIUEwsZvZEyegPhwt3ugiOHgw8qLIB1qxHrVquvE1mGFi3LZvNlkfBSmmiDv2qgRZQ7hUub0+kkMzOTVq1aBZLZQNlaojPytUSL2VJtlaMiFHXtXdjxhNiUq+v6fuM6vXRmLU+FIvC4BF6HQFGCHyFJAr1JQm+W0enLO2PLli0ZPHgwCxYsCDmfA1W45xEauQ5U17hEIAGoqeJ2yZIl3HnnnWRlZREVFXmMgdpiwYIF3HLLLWRmZtKyZctaP/+PP/7IkCFDWL58OYMHD67181eF32+9IuGW4CRJwuP1BOxUykoxGg0Y9OfnrP3NN99k5syZ7Nmzp1bD51b13qpvTi/cbXuktu2gdVska8OPgOFyueolJHK1h8j79u3j4MGDgc8ul4vXX3+d6667jpEjR/K3v/2NP/4IFzFco7rIkoxFshEvJ5EgJWOVopEriDQFBbsoIU8cI085hkOUoJwsTGQV7Nu3jzvuuIPWrVtjNpuJiYnhoosu4tVXX60yKpIkSxgtMpZ4GXO0jM5Q/kIWAjxOgaPAh6PQh9cV+tKvjAVoDnQB2qDO5Cu+4nNLSnhi2jTad+6M1WYjoVEjunfvzn333ceRI0dO+R19Ph/Tpk1j8uTJIQLd5/Mxf/58Bg8eTEJCAiaTiZYtW3LLLbewdu3aU577TDB9+nQkSeL48eP13ZQQZFlGp9MFbX4DrYqbLMuYjCYsZguS5H/1CPbs2YMsq5qscNvEiRMD11qwYEHI/uTkZIYMGcLXX399Wt9jy5YtXHPNNaSlpWE2m2nWrBnDhg3jtddeC6rXsmXLKtv6zTffVLmv8gYwYcIE3G43b7311mm1/WxBskUhde2B/Ofr0D06FfmtfyO/+BrSpHuQhl4GLVqqgTIqUlICG9chPlqMMms6yqSb8T16L8rbr6P8uAxxKEsNm9vA2Lt3b71cN2L1e35+PsOHDw+kVR00aBAff/wxV155Jb//Xp7X6+uvv2bevHmsWLGCVq1a1X6Lz2LE8dzgsI1VER2juphUQC8ZiMKAjWjcuHBixy0cAZMyLx6KRSElFAWs7A2YTjn7+fLLL7n22msxmUyMGzeOzp0743a7+fXXX3n44YfZtm0bc+fOrfJ4SZLUWbkJlAqqeb8M93nUIDeSjGphfwq9UEV/dg/qzP0Pj4dJAwdyYOdORo0fz9jJk7GXlHBw2zbeX7yYkVdffcq1qy+++IJdu3YxadKkoHKHw8GYMWP45ptvGDhwIE888QQJCQkcOHCAJUuWsHDhQrKysrQ0otXkZG5uOp0Oq8WC2+3G4/WQmJjI2++8DUjoywYAfgG5aNEiLrvsspBzPPPMM7Rq1QohBDk5OSxYsIARI0bwxRdfMGrUqGq39/fff2fIkCG0aNGCiRMn0rhxY7Kzs1m5ciWvvvoqkydPDqrfvXt3HnzwwZDz9OjRg/feey+o7PHHHycqKoq//e1vIfXNZjPjx4/n5ZdfZvLkyeedtuKU4W7LDPHOxnC3JSUl9XLdiIX6rFmzWL9+PQ8++CApKSm88sorXHXVVWzfvp2PPvqISy65BK/Xy+eff87dd9/N1KlTQx7u85rjuSiP3guecMrlShgMyHNeDxHsoApRE2ZMmMt83FX1vLdMaS0QOIUDJw7VQh8rJqzow/i+Z2Zmcv3115OWlsb//ve/oEAVf/3rX9m7dy9ffvllxF9R1kuYonQYrWWqeadA8ZU5zilqX/S6FJzFPgyWYNV82NsApAA/ffYZuzZs4NVFixhw441BUfQfcjrxuN3sQlXPxxNe/TR//nwuuugimjVrFlT+8MMP88033/DKK68wZcqUoH3Tpk3jlVdeifj7a5RzqqUmSZIwmUzo9KoAv/7664OONRlNLFiwgJiYGK688sqQ44cPH06vXr0Cn2+77TZSUlL44IMPaiTUn3vuOWJjY1mzZg1xcXFB+/yBXCrSrFkzbr755rDnqlz+/PPPk5iYWGX9sWPHMnv2bJYvX87QoUOr3fZzDcligU5dkTqpyVAC4W4rJq85C8Ld2uopcVHE6vfPPvuMiRMnMnv2bB588EHeeOMNfv31Vx555BHGjBlDbGwsjRo14pZbbmHSpEksW7asLttd71R7RF1aEplAB7VeBDN6WdJhlaJIkJOJl5KwSLYg/3mlzPc9T+SQr+TiEKVB6vnZs2dTUlLCvHnzQiJPAbRp04b77rsv8Nnr9fLss8+Snp4eUFE/8cQToYl7JJj90kzadUkjuUUMI8dcyo6d28rP4ypXzefm5HHffffRvHlzTCYTbdq04YUXXghyB9m/bx8AV110Ed1QE8b4LSBMZjNRMTEUA5nAJuAgauhaf+d2Op188803XHrppUHNPHToEG+99RbDhg0LEeigCpeHHnooaJa+YcMGhg8fTkxMDFFRUVxyySWsXLky5Nht27YxdOhQLBYLqampzJgxo0oXl6+//poBAwZgs9mIjo5m5MiRbNu2LWzd6vLLL79w7bXX0qJFC0wmE82bN+f+++8PWVaZMGECUVFRZGVlMWrUKKKiomjWrBmvv/46oKqmhw4dis1mIy0tjcWLFwcdn5eXx0MPPUSXLl2IiooiJSWF4cOHs2nTppO2T6/TY7VY0VeIRubz+difmcny5csZM2ZMRGvCcXFxWCwW9PqaBW7at28fnTp1ChHoAMnJyTU6Z6T07NmThIQE/u///q9Or3O2IkkSUkoT5IsHI0+YhG7GHOR3FiM/9RzSDeOgdz+Iiw898I8jiF+WI+a/hfK3B1Am3oxvxlMo/3lPNcwrLKjTdrdr165Oz18VEfeA7OxsevbsGfickZEBQLdu3ULqdu/enX/9K/K0pGcjsixjtVhD1orDxfv1r6HV5aqPQTJiwEgUsbhw4hJ2XJS7k3hw4xFuSijEhAUzVr744gtat25N//79I7rG7bffzsKFC7nmmmt48MEHWbVqFbNmzWLHjh18+umngXpTp05lxowZjBgxghEjRrB+/XpGXzcCt8sdFEu+uLCUS0YM5sgfR5h42yTSWrVg5coVPP744/zxxx/8/e9/B8qDOPz73//mySefJEGSSECNUncC1cDOP6zwAbllmxl19r5r3TrcbnfgmfXz9ddf4/V6+ctf/hLR99+2bRsDBgwgJiaGRx55BIPBwFtvvcXgwYP56aefAiEhjx49ypAhQ/B6vTz22GPYbDbmzp0bNg70e++9x/jx47n88st54YUXsNvtvPHGG1x88cVs2LDhtA3qli5dit1u56677qJRo0asXr2a1157jUOHDrF06dKguj6fj+HDhzNw4EBmz57NokWLuOeee7DZbPztb3/jpptuYsyYMbz55puMGzeOCy+8MLDEtn//fj777DOuvfZaWrVqRXZ2NvPnz2fQoEFs3779pMsjkiRhNpnw6nS43C6EEHz00VIUReGaa69FUZQQC/nCwkKOHz+OEIJjx47x2muvUVJSUuVs+FSkpaWxYsUKtm7dSufOnU9Z3+PxhNg3WK3WkCBVkZKRkcFvv/1Wo2PPR2o13G1b/2y+dsPdbtiwoV7CxCIiRJIksWjRosDn48ePC0mSxA8//BBS9/333xeyLEd66nqjsLBQAKKwsLDKOg6HQ2zfvl04HI6IzllcXBy2XNm/V3hvHB3xpuzfW6PvVBGv4hWlSpE47jsqcnyHgra9+TsEIEZdNVJ4Fe8pz7Vx40YBiNtvvz2o/KGHHhKA+N///ieEEOLYsWPCaDSKkSNHCkVRAvWeeOIJAYjx48YLt8MnSvO84qnHnhY2q01sWLldFOd6RHGuRziKvOKRhx8VOp1OZGVlCSGEsNvton379gIQaWlpYsKECWLevHkiJydHvbdCiCIhRKYQYp0QYk2l7cl33hGA+HXLFuGr0Pb7779fAGLDhg0R3c/Ro0cLo9Eo9u3bFyg7cuSIiI6OFgMHDgyUTZkyRQBi1apVgbJjx46J2NhYAYjMzEwhhPqsxMXFiYkTJwZd5+jRoyI2NjaofNq0aQIQubm5VbZv+fLlAhDLly8PlNnt9pB6s2bNEpIkiYMHDwbKxo8fLwAxc+bMQFl+fr6wWCxCkiTxn//8J1C+c+dOAYhp06YFypxOp/D5yu9ucXGxyMzMFCaTSTzzzDNVtrkyiqIIh8MhevToIRo3biwKiwpFSUmJcHs8Qggh5s+fL1CVMEGbyWQSCxYsiPg6lfnuu++ETqcTOp1OXHjhheKRRx4R3377rXC73SF109LSwrah4v2oSKdOncSgQYNOev1JkyYJi8VS4/ZXprrvrXMRxe0Wyu6dwvfV58L3jznCO3niqd+948cK7/THhO/9+UJZ9btQThyP7Fq5x4Syf2/Qtvnzz0LKlNxjdfythaiWriqcyvl8M+zw43vyIaiQtc2PGYEvXHCYaqaiVV54FqqjSoyLQzdjTlCRTtJhJRoLUXhx48SOUzgQCIqL1Axz5igTJ8RRjMKEWbJhwhz2b/rVV18B8MADDwSVP/jgg8yZM4cvv/ySIUOGsGzZMtxud4jRz5QpU5g5cyZIYDDL6E2Cz778mIv6X0xcXDzHT5TPegb0G8ps3wv8b9mPjJtwMxaLhVWrVvHcc8+xZMkSFixYwIIFC5Blmbvvvps5c+YQbTIRjWpB7/d995upFJ44of6Mj2czqu97I1SXRogsRaLP5+O7775j9OjRtG5dnjG+SZMm3Hjjjbz99tsUFRURExPDV199Rb9+/ejTp0+gXlJSEjfddFOQBuv777+noKCAG264IWjWp9Pp6Nu3L8uXLz9lu05FRe1AaWkpDoeD/v37I4Rgw4YNtGjRIqj+7bffHvg9Li6O9u3bs3fvXsaOHRsob9++PXFxcezfvz9QVtF1x+fzUVxcTFRUFO3bt2f9+vURt1eSJLKystiwYQP33HMPsiwjELhcTnxefWAJ4/XXXw+oN3Nycnj//fe5/fbbiY6OZsyYMRFfz8+wYcNYsWIFs2bN4ttvv2XFihXMnj2bpKQk3nnnHf70pz8F1e/bty8zZswIKqv4XFSX+Ph4HA4Hdru9xrN9jWBqM9xt+Ww+NNytOJ6L8tBfQ5ZXL4BQ7exJ7KVqi2oJ9Tlz5vDBBx8A5THR//a3v5GYmBhU7/DhwyHHnnMUFED+iZDiWhviFBfW1pmQJAkDJgyYsBGLGyfOGFVhXVKs+oi6ceEWLmTkgHreIJU/uAcPHkSWZdq0aRN07saNGxMXFxdwc/T/bNu2bVC9pKQk4uPL170kSWLv3j1s2bKZVh1C1/MB/jicgz3Ph94sEx0Vw+zZs5k9ezYHDx7khx9+YM6cOfzzn/8kNjY28ILVoarcEwEnqno+4DwlBF4gp2zzlMUmyC8+dQrd3Nxc7HY77du3D9nXsWNHFEUhOzubTp06cfDgwbBqt8rH7tmzB6BK46iTpQOOlKysLKZOncrnn39Ofn5+0L7CwuBnzGw2k5QU/LKJjY0lNTU1ZKAXGxsbdD5FUXj11Vf517/+RWZmZpD1e8VESJGwaNEiAMaNG4dOp8fnUwfEXp838N7p06dPkKHcDTfcQI8ePbjnnnsYNWoUxhrEGO/duzeffPIJbrebTZs28emnn/LKK69wzTXXsHHjRi644IJA3cTExBAbjdNBlC3jna+TpDNFTcPdilW/w6rfw4a7xWypvr1UQxDqLVq0IC8vLyixS1paGn/88UdYv/TKM4BzjjAGNaCGwZQq+1mCOlOvjqCOjq32TD0SZEnGjJUWca1p2rQpu7ftRocOX5lNuYKCQ5TioBS9MJQFtymf7dXmS0dRFIYNG8YjjzwCqC82n0fgdQuED9qkt1V93h0KHgfojRIGi0yLFi249dZbufrqq2ndujWLFi0KmTWBuqbeDOhcJlSk/Hyk1NTACLxZhw4AfLVlC/HduweFpj0T+Ged7733Ho0bNw7ZX1OjLz8+n49hw4aRl5fHo48+SocOHbDZbBw+fJgJEyaEGO5VZbFeVbmoYE8yc+ZMnnrqKW699VaeffZZLBYLNpuNKVOmVDsG9uLFi2nfvj29e/dWB2I+HW6XG1H2DwisvfufR1mWGTJkCK+++ip79uyhU6dO1bpmRYxGI71796Z37960a9eOW265haVLlzJt2rQan/NU5OfnY7Va6yX/9vlMbYS7bWhE/NY4cOBAHTbj7KOyqttPSUlJ2GhlInMfypMPRXx++dGn1AetDhk1ahRz585l18r99LowAyd2XMIZeHF68VAiCimlkJQWSSiKwu7du4NmLDk5ORQUFASM2fw/9+zZE6SOzM3NDZkppqenU1JSEjLjEUKgeCkPR1uG1y3wun3IegmDWSIuNo709HS2bt160u/ZsUx4ezMz6dalC3mo6vn+w4ej0+n4+v33GfGXv5CPmuvdr56vaHOdlJSE1Wpl165dIeffuXMnsizTvHnzwD3wz8IrUvnY9HT175ucnFyrsz4/W7ZsYffu3SxcuJBx48YFyr///vtav9ZHH33EkCFDmDdvHlDeDwoKCkI0eSdj1apV7N27l2eeeQYo0zLpDehk1YjOj8/nw+6wYzKaAoMfb9kSV236B/u1AXUdUCszM5OOHTvW6TU0IqNG4W4bEFrQ5VrmbFoPe+SRR7DZbEycOJH8Y4XESAk0khoTLcVhwMCBfQeY+493EMDg4QMBeOHvsygRhXiFqm56+eWXARg5ciQAl156KQaDgddeey1oJue3ZK/I2LFjWbFiBd9++21QuSRJFJcWorcIrPE6du7dwon88jVnxStwlSjs3Lyf7du3h1WJV6Rnz54YjUbWrl0bSAt7ATC0eXNumDiRld99x4dlUcPcwB/AVmC7ovDMSy9x8NAhdDodl112Gf/3f/8XNMDNyclh8eLFXHzxxQF1+YgRI1i5ciWrV68O1MvNzQ2olf1cfvnlxMTEMHPmzEqhU8uPOR38M+yKfwchBK+++uppnbeqa1W8jtVqZenSpdVeivO7yt14441B5bIsYzaZMVSwTBZC4HQ5cbpcuN1uvvvuO4xGY42E4/Lly8NGPfTbkpzqGTtd1q9fH7EXisaZRZJ1SC3SkIdehjxpMroX/4k89z3kR6cijbleVcE3IE5Pv4c6Ks7Pzw/bIaqrgvfHrg7HihUr6NevX+Dz77//ziOPPML69euJiYlh7NixzJw5s15ielfE5XKdNSq09PR0Fi9ezHXXXUfHjh2DIsr9/vvvLF26lJvG34iMTKduF3DduGv599vvU1BQSP9B/di0ejMf/PtDrhp9VeDvlpSUxEMPPcSsWbMYNWoUI0aMYMOGDXz99dchM7aHH36Yzz//nFGjRjFhwgR69uxJaWkpW7Zs4aOPPuLAgQMkJiby468/MG3aNEaNvJLeGX2xmG0cOJjJe4sX4HK5ePSBp3AU+TCYJXQGKWSJwGw2c9lll7Fs2bLADBDACrz10ksc3bePOffeyy+ffEK/UaOIiY/naFYWy5Yu5eDOnfS5/noU4PEZM/j++++5+OKLufvuu9Hr9bz11lu4XC5mz54dOO8jjzzCe++9xxVXXMF9990XcGlLS0tj8+bNgXoxMTG88cYb/OUvfyEjI4Prr7+epKQksrKy+PLLL7nooov45z//GfRdXn755ZCBoyzLPPHEEyF/3w4dOpCens5DDz3E4cOHiYmJ4eOPPw7RmNQGo0aN4plnnuGWW26hf//+bNiwgQ8//LBaxmM+n48PP/yQfv36BbQYFZEkKTBQWfb9Mnbv3g2og5+lS5ayZ88eHnvssSBbhAkTJrBw4cJTxtufPHkydrudq6++mg4dOgT6wIcffhgIGVxXrFu3jry8PK666qo6u4ZG7SLZoqBrD6SuPRAZvaqlha1raiTUnU4nTz/9NPPmzePEiVBjMT8nCxV5Mu6991569+4dVFbRQGvjxo1ccskldOzYkZdffplDhw4xZ84c9uzZc9rxn0+XKr9zdAwYDBFHlCP69I2kIuFPf/oTmzdv5sUXX+T//u//eOONNzCZTHTt2pWXXnqJiRMnYpSMuHHy+tuvkda6Bf9ZuJSvP/uG5MZJ3PvYPTw89QGKRB5mbBgwMmPGDMxmM2+++SbLly+nb9++fPfdd4HZvB+r1cpPP/3EzJkzWbp0Kf/+97+JiYmhXbt2PP3008TGxgLw5z//meLiYr777jt+/Gk5eXl5xMfFk9GjN/fefT8DLx6Mzy3wuQWyTlXN6ytlirv11lv585//THZ2dkBN7m/DN19/zYIFC1i4cCELnn0Wu91OUtOm9Bw6lGcXLSKxWTPV4K5TJ9795RfeePxxZs2ahaIo9O3bl/fffz/IMK5JkyYsX76cyZMn8/zzz9OoUSPuvPNOmjZtym233RZ0D2688UaaNm3K888/z4svvojL5aJZs2YMGDAgrCCZNWtWSJlOpwsr1A0GA1988QX33nsvs2bNwmw2c/XVV3PPPfeEjS9xOjzxxBOUlpayePFiPvzwQ7p168aXX37JY489FvE5li1bRk5OTthwqpV59tlnA7+bzWbatWvH3//+d+64446gtfaSkhIsFkvYoDIVmTNnDkuXLuWrr75i7ty5uN1uWrRowd13382TTz55yuNPh6VLl9KiRQstmpxGrVCjLG233norCxcuZPTo0QwYMCDIqrki48ePr9Z5/TP1pUuXcs0111RZb8SIEWzcuJGdO3cGRuXvvPMOEydO5Ntvvw0bKzocp5OlrSpO5pJyOrHfGwo+4SvLHFeKl1A3PR26QOY4XZjQtLWJoqihaD1Ohcp5bPyZ4gxmGVkv4fP5uOCCCxg7dmyQQKgKgZoO9gRq/PlwQ7UYVCv7OLR1rMqcKdcsRVFwulwoSvlfSJZkNQStTkdKSgrjxo3jxRdfrPO21ASXy0XLli157LHHgqI3ni4NNUvbuUi17aVmzKlTe6kavXU/+eQTbr/99jrNLFRcXBw27GNRURHff/89999/f5AgHjduHPfffz9LliyJWKjXBSdTvUuJSXXqynAmUH3fo7Bgw4unzPfdHjCu85WFpi2luMz33Vrm+177Yk+WJYxWCYNFwucWeJyq9TyUZ4rzOH3oDGqdp59+mrvvvptHH330lMs0EhBVtqWi5nc/DlR0fisq23SoKWETUVX6mlPSyftBbSLLMhazGY/Hg9uj+hsrQsHhdLBnzx4cDgePPvroGWlLTZg/fz4Gg4E777yzvpuicY5QozetJEkhITdrk1tuuYWYmBjMZjNDhgwJSn+5ZcsWvF5vkI8qqG4o3bt3Z8OGDXXWrkgoLT1FbuBzBEmSMEhGoqU4EqXGxEjxGAnOHezGRZHI57g4SrEowCPcp0zBWtO26E0yllgdljgdBrMUFI7W5xE4ixT+dNm1HD18HJu1eokWdKjW8O1RU8M2haBv6g9NuwPYTpkP/Ol8oXOAM9kPJEnCaDRisViDwsm2bduWo0ePVqlJbAjceeedZGVl1UvebY1zkxoJ9auuuqpOErYYjUb+/Oc/8+qrr/J///d/zJgxgy1btjBgwICAsPa7loRLQNKkSZOT5tZ2uVwUFRUFbRqnjyTJmCUrcXIijaQUbFI0ugp53wUChyglX+SSL45hFyX4RM3sLU6FrixTnDVeh9EmI+vKpbuiCNylCvZ8H64SHz5v9QcYJlSh3hlVyDciuBM5gGxgM7AXdYbf8DI9n5voZBmL2YLRUB54xj9rd7vrZkCpoRGwl4qEM2AvFdGaesWAM6AGShg7diw9e/bkjjvuoEWLFmEDVCQkJJx2A/fu3UvXrl0ZOHAg33zzDe+99x7jxo1j1apVQWE4QVXBf/755xSECd8KMH36dJ5++umQ8h9++AGbzUZGRgY7duzA4XAQHR1Nq1at2Lx5MyaTKZCZzF0WUtBqteJyufD5fGqqSJMJu92OEAKTSc1j7s9eVrGuLMtYLJbATMZoNAbVtVgseDwevF5vSF2DwYBOp8NZFgihYl1JkrDZbJSWliKECKlrNpvx+Xx4PJ6Qunq9HoPBEMjcVbEuQFRUVJV1TSYTiqIE6tpsNhwOhxpwxCDwGTy4Kc/7XhETZmSPHsmjC7qH/vsChL3fsixjNpuD6la+h263O1DXqDPjLPWCEjqGlfUg6X34KL8vfj/nSO+3Dyg1GinQ6ykNE5xHryg0kmVsDgdGn++U97viPQx3v4UQgftSsW7le1i5blXPbLh7WN37XfmZLSkpUbU5BgOyLIete6r7bTab8Xq9YZ9vvV6PXq8P+3z7r+NwBmei8z+EJ3tmT3W/rVYrTqezzu/36b4jCgsLyc7OJjU1lfz8fPLy8tDr9fTs2ZPVq1cjhAhEefR7EbRv3568vDxyc3ORZZnevXuzdu1afD4fjRo1Ijk5mR07dgCqFqSoqIicnBxADZu7fv16PB4P8fHxNG3aNJBpMD09HbvdHpiQ9erVi61bt+J0OomNjaVFixZs2bIFgJYtW+L1ejl06BCgJrrZuXMndrudqKgo0tPTA5n//N5VWVlZgJpcbN++fZSUlGC1WunQoUMgRHFqaip6vT7gjtqlSxeysrIoLCzEbDbTuXPngEa4SZMmWK1W9pVlh+zUqRNHjhwhPz8fg8FARkYGq1atAiAlJYWYmBgOrl+L3uGgVatW5OXlUVhYGEgitW37doSiEB8fT3TTZuzMVd1z27VrR35+Prm5uUiSRJ8+fVi3bh1er5eEhARSUlIC97tNmzYRR2aMSKjLshziJhRJWMOaWr9X5oYbbuCTTz7Bbrfz6aefcu211/Lzzz8zYMCAoHpjx47ll19+qTJQhMvlCkoTWlRURPPmzWvVUM7j8WCIdNR2nqAIpcy4zo4Hd8h+GTlgXKeX6u7eKV4RCGhT+amX5LKY9GYJWa75qrgD1bjuBOFV8DbU2X0CteBP2oBpCP1ACIHb48HjCX7mjAYjBoPhnA7JqhnK1T+5ubkhYZfPBBG9V6ZOnVqvHaB58+a43W5KS0sDavdwgvuPP/44aYpHk8lU52tXLper3l9mDQ1ZkrFgwyLZ8Ipy4zqlTDGtoGAXJdgpwSAMZYllLMi1bFwnl6nmjVaB16Ua1im+MsM6Bdx2Bbe93GpeZ6j+M29BNaxrhmpEdxxVBe8fQ5SWbdlAPKpxXTTnnnFdQ+gHkiRhMhrR63S4XC6UMhcJt8eN1+fDbDKFpHTV0Kgt9u/f33CF+vTp0+u4GSdn//79mM1moqKi6Ny5M3q9nrVr1wZljnK73WzcuDGoTKPhoZcMRBGLjRjcuHCKUtw4A0LPgwePKCjL+25WE8tgqtVBpSSr1vB6c1mseacab96P1yXwunzo9BJ6i4TeGBrQ5pTXAGLLNg+qW9wJwF62X5SV5VEemjYR0Mylah+dThdYkvF4Vf2JoviwOxwYjUYMev05PWvXOL9oUMPUcGExN23axOeff85ll12GLMvExsZy6aWX8v7771NcIbvWe++9R0lJCddee+2ZbHIIZ0s0ufpGkiRMkplYuRGNpMZESbHoqRACFIFTOCgQJ8gTOZSKInyieulrI2mD3ihjjlEN6wwWOdhq3itwFauGdW67EpjVVxcDkIIamvYC1DC1FUfT/tC0W4BdqLP7ujEjPHM0tH4gSRImkwmL2VLBvVLgdrsCa+QaGrVJ586d6+W6NQo+8+STT/Lf//6XjRs3ht3fo0cPRo8eXe2sRkOHDsVisdC/f3+Sk5PZvn07c+fOxWAwsGLFikBMZ3+c5AsuuIBJkyZx6NAhXnrpJQYOHBgSR/xk1EXwGafTqa1hnQYe4S5LLOMIqOcrYsSIWbJhxFzr6nkoS8/qV82HsY4vD2hzehnrFFS1/AkgXO4+mXLfdxtnn3q+IfcDvzGbf9auUqaqP0dm7dqaev2za9euOs8ZEI4avRU/+ugjhg8fXuX+ESNG8OGHH1b7vKNHj+b48eO8/PLL3H333Xz44YeMGTOGtWvXBiVpyMjIYNmyZVgsFu6//37mzp3LbbfdxkcffVSTr1Or+DNFadQMv+97I6kxMVJCGN93N0UinxPiKMUiH49w1aqrkiSpQtsSq/q9643BL3ivS+Ao9OEoVNRIdjW8tl9otwW6oq7BV3z1Kqgz9p3ANtSZfKiJYcOlIfcD/6zdbDJXEOACl9uF06XN2jVqh6q8sOqaGhngZmVlhU244KdVq1YcPHiw2ue99957uffeeyOqe/HFF/Pbb79V+xp1jWZ4UztIkoQZC2bJgk/4AsZ1vrLQtKrvux0HdnTosWDFhBWdFD73d02urzOAzqBD8ZWFo3WVh6NVM8UJ3KWgN8sYzFKQT3x1MAJNgMaoRnTHUdfa/aLFCRwu22JR19/jaGBrZ5U4G/qBXq9Hp1NTuvoHIT6fD0fZWvu5MmvXqB/8brlnmhr1vKioqJMK7czMzPNW5dPQ1hIbEi1btmTChAnVPk4n6bBJ0SRIycRJiZglK1IFhbQPLyWiiBPiKIXKCZzCEXYGvWTJEhISEqqdb1vWSRhtMtZ4HaYoNZa8HyHA41DX3Z1FPrzuqmfvCxYsQJKkoNStFfGHpm0JdCv7GV2pTiGwHzW4TRblhneg5k6QJIkff/yxWt+vLjhb+oEkSZhN5qBZuwjM2l0NatZ+/fXXa4bAZxHdu3evl+vWSKgPHjyYt956K2yu5OzsbObOnVtlCtVznbMxTOy+ffu44447aN26NWazmZiYGC666CJeffXVQBCO+qakpITp06eT0aUnTaJS6ZDUhUszhvPUlKc5euRooJ4LJ0Uir0w9r4amBXUGNm3aNCZPnhwS993n8zF//nwGDx5MQkICJpMpkG6zYohiv2reGqdTVfOmSqp5txqO1lGg4HEoCKXmywI61PV0f2jaxdOn01uSKDiuBq7wAsdQw9L6Q9M2JOO66vaD7777jttuu43OnTuj0+mqTJN65MgRbr75Ztq3b090dDRxcXH06dOHhQsXhgymJkyYgCRJgU2v19O8eXOuv/56tm/fHlRXr9djMVvQ68qVlz6fF4fDEXYp4YsvvmDQoEEkJydjtVpp3bo1Y8eO5ZtvvgnUOXDgQND1K279+vVj+vTpVe6vuA0ePBiARx99lI8//jgQfEWjYbN69ep6uW6N1O/PPvssffr0oVOnTtx222106tQJgK1bt/Luu+8ihIgoE9b5Rr5TUBrBwqjNCPHmM6P2+/LLL7n22msxmUxB+dR//fVXHn74YbZt28bcuXPPSFuqwuPxMHDgQHbu3Mn48eOZPHkyJSUlbNu2jU8++JSxV19HerO2OIQdpUy0KSg4RCkOStELA99//gO7du1i0qRJQed2OByMGTOGb775hoEDB/LEE0+QkJDAgQMHWLJkCQsXLiQrK4vU1NSg43QGSVXNB3zeK6jmfQJXqVB93k9TNQ+qm5vfjDMd1R0un3Lfd3vZtrfsc0nZvrNJcexP2ZqRkXHSWBPHjx/n0KFDXHPNNbRo0QKPx8P333/PhAkT2LVrFzNnzgyqbzKZeOeddwB1nX/fvn28+eabfPPNN2zfvj3oWv7IeR6vF7fLhSj753Q50Xv1gUiRc+bM4eGHH2bQoEE8/vjjWK1W9u7dy7Jly/jPf/7DFVdcEdSGG264gREjRgSVJSUl0aRJk6CU0iUlJdx1111cffXVjBkzJlCekpICqAbIvXr14qWXXuLf//53Ne+wxnmDqCGbNm0SAwcOFJIkBW2DBg0SmzZtqulpzyiFhYUCEIWFhVXWcTgcYvv27cLhcER0TqfTGbY8z6GIx3/wiYe/P/X2+A8+kedQavSdqsP+/ftFVFSU6NChgzhy5EjI/j179oi///3vtXa9tLQ0MX78+Goft2TJEgGIRYsWhexzOByBv5+iKMKlOEShckIc8x0WOb5Dge3yKy8TfS/uIwqUE8KpOISiqPf3r3/9qwDEK6+8EnJur9crXnzxRZGdnX3KNiqKItxOn7AXeEVxridksxd6xTtvzxOAyMzMrPY9mDZtmgBEbm6uEEIIjxAiRwixXQixpmx7c/lyAYg3ly8XG4UQ2UKIyJ7a2qeqflAVhw8fFm63WwghxMiRI0VaWlq1jh81apSw2WzC6/UGysaPHy9sNltI3f/+978CEHPnzq3yfD6fT9gdDlFcUhzYSkpLhMPhEDExMWLYsGFhj8vJyQn8npmZKQDx4osvRvQdcnNzBSCmTZtWZZ05c+YIm80miouLT3qu6r63NGqfAwcO1Mt1a2zN0rVrV3766SeOHTvGypUrWblyJceOHePHH3+ka9eutTDcODsJFwMfoNQN3giX57wKEc3oT5fZs2dTUlLCvHnzwibIadOmTVCOZ6/Xy7PPPhuIg9+yZUueeOKJoNC7oLoMzZgxg9TUVKxWK0OGDAnEga5MQUEBU6ZMoXnz5phMJtq0acMLL7wQtJbpj8F80UUXhRzvXy6AsmxdkpkYKYFGUmOiy3zfnU4ny7/9kYGXXIxLOCgUJzghctiVvYO33nqLYcOGMWXKlJBz63Q6HnrooaBZ+oYNGxg+fDgxMTFERUVxySWXsHLlSlU1XyFT3O7M7Yy8ehhJzaNp37Uls2Y9h6tU1SK4ncGq+a+//poBAwZgs9mIjo5m5MiRVd4vP3pUf/eOQCdUP/iKT54HOAq898svXHHttaS2aIHJZKJ58+bcf//9IcsqEyZMICoqiqysLEaNGkVUVBTNmjXj9ddfB9TsiEOHDsVms5GWlsbixYuDjs/Ly+Ohhx6iS5cuREVFkZSUxPDhwyNWFTdt2vS0ItC1bNkSu90eiLt+Mho3bgwQkta5IrIsYzaZMBlN+HUeQggOHzlMUVER/fv3D3tccnJy9RtfDYYNG0ZpaSnff/99nV5H4/Q5VXrnuqJGQv2ZZ55h69atACQmJtKnTx/69OlDYmIiANu2beOZZ56pvVaeRfgTTJwNfPHFF7Ru3brKF1Rlbr/9dqZOnUpGRgavvPIKgwYNYtasWVx//fVB9aZOncpTTz1Ft27dePHFF2ndujWXXXZZyDqr3W5n0KBBvP/++4wbN45//OMfXHTRRTz++OM88MADgXppaWkA/Pvf/47YhUyWZCxSFAlyMpnrD+F2u+nWo3ywqeDjv199gdfrZcxNV+EQpYEwolWxbds2BgwYwKZNm3jkkUd46qmnyMzMZPDgwYEEDwC5x3O4YuSlbNm2iYcffJS/3nkvi5e8zxtvvwaAx16eKW7hgn8zcuRIoqKieOGFF3jqqafYvn07F198cZUGdZWxAM2B1mWfoyhXvf+wdCkldjtX3XUXD7/2Gv0vv5zXXnuNcePGhZzH5/MxfPhwmjdvzuzZs2nZsiX33HMPCxYs4IorrqBXr1688MILREdHM27cODIzMwPH7t+/n88++4xRo0bx8ssvc99997FlyxYGDRp00syJNcXhcHD8+HEOHDjAwoULmT9/PhdeeGFYA73jx49z/PhxcnJyWLFiBffffz+NGjVi1KhRJ72GPyGN1WIJDNaTkpKwWCx8/vnnHMs9FlFb7XZ7oA3+zZ9MprpccMEFWCyWBun5oxHM3r17T12pLqjJ9F6SpLCqUD//+c9/hCzLNdMdnEHqQv1elVosu1CJSPXu37IL61b97v/uV111VUT1N27cKABx++23B5U/9NBDAhD/+9//hBBCHDt2TBiNRjFy5MiAilsIIZ544gkBBKnfn332WWGz2cTu3buDzvnYY48JnU4nsrKyhBBC2O120b59ewGItLQ0MWHCBDFv3rwgVefJeOeddwQgNm/eLJyKXRT4josc3yFxx5SJAhA/rPtW5PgOiWO+w6JQyRMuxRnUdj+jR48WRqNR7Nu3L1B25MgRER0dLQYOHBgomzJligDEqlWrhBCqav5I9lERGxMrALF13R5RnOsRf2Tmi7jYOHHL+NuFx+kLXPPo0aMiNjZWTJw4MXDOyur3cCwvU78vX75cuIUQR4UQa+32gHrev/111iwhSZJYffCg8CvJx48fLwAxc+bMwPny8/OFxWIRkiSJ//znP4HynTt3hqiJnU6n8Pl8gc/FxcUiMzNTmEwm8cwzz1TZ5nBEon6fNWuWQDUdEIC45JJLAs+LH/93qrw1a9ZMrFu3rlptUhRFuN1uUVxSIh577DEBCJvNJi6//HIxY8aMsOfzq9/DbcuXLw+pH4n6XQgh2rVrJ4YPH37SOpr6vf5ZuXJlvVy3ThJF5eXl1ZuP3pni1VUKJWE0fQILUphIaL5qesa8u0GgkyO3no4ywn19I1e8+HPJR0dXdpoKz1dffQUQNIMGePDBB5kzZw5ffvklQ4YMYdmyZbjdbiZPnhzk4ztlypQQI6alS5cyYMAA4uPjOV5m1Q1w6aWX8vzzz/Pzzz9z0003YbFYWLVqFc899xxLlixhwYIFLFiwAFmWufvuu5kzZ85JE/WcOHECUFMBmyQLJr/ve5G6bBAVbQP8oWntOMt8381YMWNBJ+nx+Xx89913jB49mtatWwfO3aRJE2688UbefvttioqKiImJ4auvvqJfv36B1MCSJNEkNYWbbr6Jf/3rX+hNEpIE//tpGQWFBVwz+joOHTimZoozyejNMn379mX58uUR/W3C4Q9Nm2yxYEf1fT9cWord4aBr//4IIfh5wwakFi2IBvwLKLfffnvgHHFxcbRv3569e/cGuVK1b9+euLg49u/fHyireP99Pl8gVWb79u0D6S9rkxtuuIFevXqRm5vLf//7X3JycsJ6apjNZr744gsAFEXhwIEDvPzyy4wYMYKff/6Zdu3aRXQ9/6xdp9MxdepU2rVrx9tvv83333/Pt99+y5NPPkmPHj1YtGhRUKAsgEmTJoWEr+7WrVsNvzkh/UWjYVL5OThTRCzUf/755yD/108++SSseqGgoIAPP/yQLl261EoDGyolbih0hdtTOzbHJTXTzkWMfx26Yvz8k3Hw4EFkWQ6y1gV1fTIuLi4Qt8D/s23btkH1/LmbK7Jnzx42b95cZSajY8fK1ZuxsbHMnj2b2bNnc/DgQX744QfmzJnDP//5T2JjY5kxY8Ypv4OooLrXSToSYtX8xFKJEYtkVf3by2zKfXgpFUWUUoRRmCg4VoTdbg8b9rFjx44oikJ2djadOnXi4MGD9O3bN6Se/1iTTY01f+CQaisw8uphYdtbVeji6pCdlcXUqVP5/PPPyc/PD9pXUqgGqC0u20xmM/akJEooD00bGxtLampqSBCW2NjYoPMpisKrr77Kv/71LzIzM4PSLkeaB7o6pKWlBZZlbrjhBiZNmsSll17Krl27glTwOp2OSy+9NOjYESNG0LZtWx5//HE+/vjjal3XbyF/0803c+3YsRQVFbJ27VoWvb+IJUuWcOWVV7J169agOB1t27YNacPpIITQguKcBeTk5NRKH64uEQv15cuX8/TTTwPqqPWTTz7hk08+CVv3ggsu4LXXXqudFjZQoqpQRChCCRuT3KdUT1BHGUBXDYuHqtpTFTExMTRt2jRgGxEptfkyURSFYcOG8cgjj4TdX9UsKi0tjVtvvZWrr76a1q1bs2jRopMKdb9Qyc/PDzJ669ChAwA7t+6kd4/e2IjFjROnsOOmfMTmxkWJUAWgSzjxCDd6Ti8ftyRLyDp1ALFg/kIS41NQKrlD6/V6HIU+DGapRuFofT4fw4YNIy8vj0cffZQOHTpgs9k4fPgwEyZMIFZRMFE+S5d1OnKBXNSQtYmouuKqjD8rtmnmzJk89dRT3HrrrTz77LNYLBZsNhtTpkw5IwFcrrnmGt5++21+/vlnLr/88pPWTU1NpX379vz88881upYkSRgNBvQ6HbIsM3ToUIYOHYreoGfxosX8/vvvDB06tEbnjoT8/PyQQbNGwyMvL69erhuxUH/kkUe45557EEKQnJzMm2++yZ///OegOpIkYbVaz4toclWpuktLHdhstpDyQ0WCf6yO/MV8aw+J1Ji6HY2PGjWKuXPnsmLFCi688MKT1k1LS0NRFPbs2ROkVsrJyaGgoCAwa/L/3LNnT5CaOjc3N2SmmJ6eTklJSY1nMfHx8aSnp59yYOIX3pmZmUEapOHDh6PT6Xj//ff5y1/+gizJqspdsuIT3gqhaX00SmqExWph566d5Itc9BgC6vmdO3ciyzLNmzcP3IM9e/aEtGPXrl0h3x+gSdPGXHbZZSg+NZGM16ngl5c+j5oe1uNUC5RqBLTZsmULu3fvZuHChUGGcX7L6TigM6pfe+Ue6wQOle1zo/rFxxLestYFLPnoIwYOGcI/5s1Tj3c4MFss5BcUEJ+YSCnqy6auUsv6Ve+FheHS44Ti9XqrHVmwMrIsYzGb8Xg8uD1uMnpksHjRYrKysnC53bWak8CP1+slOzubP/3pT7V+bo3a5WTeFXVJxHNBi8VCo0aNSExMJDMzk5tvvplGjRoFbQkJCeeFQD8Z4QR6Q+WRRx7BZrNx++23k5OTE7J/3759vPrqqwCB4Bl///vfg+q8/PLLAIwcORJQ18MNBgOvvfZa0Eut8nEAY8eOZcWKFWEz6xUUFAQieW3atCnsGuLBgwfZvn37KTMh9ezZE6PRGBQdDqB58+ZMnDiR7777LkSzpJP0WEQU819+n5LDDmz6KAYPG8S3n39H1oFsvHgoEYXsOLqFxYsX0f/i/gH7hBEjRrBy5cqgiFK5ubksWrQo6BqXX345MTExzJw5E4/Hg6yTMPnD0dpkTuRX+M5lt9Ke78NZ7MPnObXA8M+wK/4dhBCBvymoKvZoVIt5GTU0bWVHHB+wDzU0bTbBoWldwFbAo9NRKgQ7gB1ApsXCa0uXcuTwYexlZVuBsCtW1SBcemaAefPmIUkSGRkZpzzH7t272bVrV43Wte12OytWrAh8liQJo9GIxWwJDJbatmuLx+PG6ap9T5jt27fjdDoj9ljRqD969uxZL9et0VDCPxs7fPgwP//8M8eOHePPf/4zqamp+Hw+CgsLiY2NrVJtdy5TWlp61gj29PR0Fi9ezHXXXUfHjh2DIsr9/vvvLF26NBCrvVu3bowfP565c+dSUFDAoEGDWL16NQsXLmT06NGBsMBJSUk89NBDzJo1i1GjRjFixAg2bNjA119/HXB59PPwww/z+eefM2rUKCZMmEDPnj0pLS1ly5YtfPTRRxw4cIDExES+//57pk2bxp/+9Cf69etHVFQU+/fv591338XlcjF9+vSTfk+z2cxll13GsmXLQlwtX3rpJfbt28e9997LJ598wqhRo4iPjycrK4ulS5eyc+dObrjhBmKkBF6YMZsLl13InwaOYcJd49Drdfx77iJcLjdPPP8IJ8RRzFh54OH7ee+997jiiiu47777sNlszJ07l7S0NDZv3hy4dkxMDG+88QZ/+ctfyMjI4PrrrycpKYmsrCy+/PJL+vfvz6uvvIbXWS6U//nG37FarABIOpD1EnqDzN/+9reQ792hQwfS09N56KGHOHz4MDExMXz88cchGpOKJJZtTtS0sBV1RV7UcLQ5qH7wLtRZvAAuHjWKd555hqdvuYWu/fuzb8sWvlm0iGYVtDWi7BzhZuubN2/m888/B1RXoMLCwsCSSrdu3bjyyisBeO655/jtt9+44ooraNGiBXl5eXz88cesWbOGyZMnh9h8eL1e3n//faDcUO7NN99EUZSQ1ND+0LQncyW02+3079+ffv36ccUVV9C8eXMKCgr47LPP+OWXX/jTn/4UGCz4lx28Xm+trYN///33WK1Whg0Lb4eh0XBYvXp1wFj2jFITk3lFUcT9998vDAaDkCRJyLIsfvjhByGEEAUFBSI6OjpshK6Gxpl0aWuIEeX87N69W0ycOFG0bNlSGI1GER0dLS666CLx2muvBUUG83g84umnnxatWrUSBoNBNG/eXDz++OMh0cN8Pp94+umnRZMmTYTFYhGDBw8WW7duDRtRrri4WDz++OOiTZs2wmg0isTERNG/f38xZ86cQISx/fv3i6lTp4p+/fqJ5ORkodfrRVJSkhg5cmTAle5UfPLJJ0KSpBC3JyHUyHHvvPOOGDBggIiNjRUGg0GkpaWJW265RWzYsCGo7vr168Xll18uoqKihNVqFRcPuUj899f/C4pel+M7JH7d+KMYMOhiYTabRbNmzcSzzz4r5s0LH1Fu+fLl4vLLLxexsbHCbDaL9PR0MWHCBLF27dpAnalPTa3SPUqn0wlXiU/8sOx/Ie5S27dvF5deeqmIiooSiYmJYuLEiWLTpk0CEPPnzw/Uqyr62qBBg0THTp3EXiHEWlHuFtckLU1cPHJkoOw3p1Pc9OCDIrFJE2GyWES3iy4S765YITIGDRIZgwYFjiup4u8zf/78Kr9fxWfmu+++E6NGjRJNmzYVBoMh8KzOnz8/xA0xnEtbTEyMuOSSS8SyZctC2pCYmCj69etXRQtVPB6PePvtt8Xo0aNFWlqaMJlMwmq1ih49eogXX3xRuFwu4fV6RWlpqdi6basAxIznZohSe6nwVnD5C0ckLm19+/YVN99880nPI4Tm0tYQqC+XNkmI6i/8zJ49m8cff5xHH32USy65hGHDhrFs2bKAcciECRPYt28fv/zyy2kMN+qeoqIiYmNjKSwsrNJK0el0kpmZSatWrSJaWnC5XFW6VzXE2O/nCz6fjwsuuICxY8fWal4CIUQF4zonlTuThIRJMmPGhgHjac/WhPDHmhco3tCuqzepSWdkfe0aNYI6y85DdY+zn6JuVXREtaxvaGzfvp1OnTrx3//+N7CUdDoIIXB73CFBZoxGIwZ9zYwsN27cSEZGBuvXrz9lBrDqvrc0ap/9+/cH2RWdKWqkfn/77bcZN24cM2fODPgAV6Rr1658/fXXp924s5GTLTnEmyXitf5VL+h0Op555hnuuusuHn300VoL4ShJEiZU33dF+HDiwClK8VbI++4UDpw40KErM66zopNqZkSjZoqT0JsEihc8TgWvq1y4e10Cr8uHrPfXk2pNuPtD0yajCvUTqAK+IWWHqynLly/nwgsvrBWBDmXPhdGEXqfH6XIhyqIVut1ufF4fJpOp2jnnn3/+ea655pp6S+mpUT0qu/CeKWoUJjY7O/ukhho2my0Q3OR842wKE3u+cd1115GXl1dnMZllSYdViiJeSiZeSsIi2SrlffdRKoo5IXIoUI7jFPbAy766SJKEziBhjlZ93o1WmYqelIpX4CpRsOf5cJUqKL7atcS2ooamPVccq/7617/y+++/1/p5dTodVosFg748rr1P8WF3OPB4PNWykP/Pf/7DkiVLar2NGnXD7t276+W6NZouJCcnk52dXeX+devW0aJFixo3SkPjbEaSJAwYMWAkihhcVfi+u4ULCSkwe6+p77uskzBaJQwWSZ2pOwW+MtW8EOBxKHgcoDdK6M3qYKC2Zu/aItGpkSQJk8mETq/D5XKXDeQELrcLr9dbo1m7hkZV1OhJGjNmDG+++WZQmEj/S+K7775jwYIFIWERzxe09SuNikiSjFmyEicn0khKwSbFoKuQT00gcIhS8kUu+eIYdlGMT9RMoa2q5mUscTossTr0pmCR63ULnEUKjgIFjyM4U5xG3aPX6bFaLOhrYdau0fA5lattXVEjQ7nCwkIGDhxIZmYmAwYM4JtvvmHYsGGUlJSwYsUKevTowc8//4zVaq2LNtcaZ9pQTkMDVCMqD26c2HFVCE1bERNmzJIVI+bTmlUrijpz9zgVKmv6JamiYV3NrlGK6oMeKVbUbHLn+9DX6/XicruCQxfr9JiMxlqZtWuGcvVPfRnK1ejpiY2NZeXKlTzyyCMcPnwYs9nMTz/9REFBAdOmTeOXX35p8AK9rqhpSkWN8wc177uJGCm+LO97HAaC4/y6cFIo8jghjlIiCvGKmj1XsixhtKoBbczRMjpDufAWAjxOgb3Ah6PQh9et1Pls0Q5sQ831fj7PS/V6PVaLNSjqmM/nxeFw4PFq75BzgaoCJdU1NVpTz83NJSkpiSeffJInn3wybJ01a9bQu3fv02rc2YiWaEGjOsiSjAUbFsmGV3gCoWmVskx/Cgp2UYKdEvTCgEWyYsIaNr/AyZAk1RJebwKfVw1F63WJkHC0sk5ddzeYJCT51M+yHnVdvToCWqCGoM1DjWB3fg7/1b+J2WTGq/PicrkQZf9cLhc+rw9jLc3aNeqH+vrb1UioX3LJJfz0009VmuwvX76c0aNHRxyH+VzibIkmp9Hw0EsGoojFRgxuXDix4xaOgMD04qFYFFJCkaqex4oBU7UHkjq9hC5Kh9Eq8LgEXocIxJRXfAJ3qcBjV1XzerOM7iSqeRNq/HhvlTXKkVFd4PwBif3hYxsDTaih2vAcQK/XI8sybrcbr0+9k16fF59DdX2rrxjiGqdHfU1qa9SP7HY7w4YNCyu0//vf/zJixIh6i3tb35SWltZ3EzTOciRJDVgTKyXQSGpMlBSLnnLjKr/ve4E4QZ7IoVQU4RWRiNVK15EljBYZS7xcpWre4VfNu6pWzZtQA8pU3CgtDSmzoLrBdaB8TV0AfwDbUZPHnK/4U7qaTKaAG6RA4HQ5cTqdmhHdWUjlXBNnihoJ9R9++IHc3FyuuOKKoExH//nPfxgzZgyXXHIJX331Va018mxC63watYnf9z1BLvd9lyt0W7/ve57IoUDJxSFKUarp+66q5mUssTqscToMZomKk3+fR+AsVrDn+3DblZBMcYpPdaGruAlFCinz+8pHARegzs79l3ECO1ETxpwLwWxqikFvwGKxoNOVz869Pi92hz2Q4Ejj7MDnq58nuUZCPS0tjf/9739kZ2czYsQI7HY7c+fO5eabb2bMmDF89tln563FpaYq06grDJKRaCmORlJjYqQETJVsyN24KRYFnBBHKRL5uIWr2oNMWS9hitIFMsXJugqzdwXcdjWgjbPYFxDU9gKfOqOvsOEyhpTZC3wBwS4DzVDDxlZcU89BnbWfn6GrVGRZxmwyYTKa8A97hCibtbuq/zfVqB8aNWpUL9et8TJWeno6y5YtY/fu3XTv3p277rqLW265hQ8++KDWBNtzzz2HJEl07tw5qHzw4MFIkhSyXXHFFbVy3dPBYDCcupKGxmkgSRJmyUKs3KhMPR+DroJ5jKqet1MgjpMnjlFaA993SZYwWGQscTLmGBmdsZLPu0tVzTuLlcit5ARUlkdWVMGeSvms3QXsBg4Q2Vr9uYgkSRgMBqwWCzq5PK6B1+vB7nAE1t41Gi7Jycn1ct2IhHpeXl7YLTk5mQ8//JCjR48yfvx4nn/+efLz8wP7T4dDhw4xc+bMKg3PUlNTee+994K2Rx555LSuWRs4HI76bkKDpWXLloFUrvXBkiVLSEhICFoyOpMsWLAASZJOmtqzuugkHVYpmgQpmc0/bSNFl8rvP5bn+/bhpVQUcUIcLQtN66jWTE+SJPRGGUuMOns3WOQg1Xy4pDLVRUI1lutEcC7346jubwWnfYWzl8Bau9HEkCFDefLJJxFCwel0qhbz2qy9wbJjR3UiONQeEQn1xMREkpKSwm5Dhw6lpKSEhQsXkpycHLTvdHjooYfo168fvXr1Crs/NjaWm2++OWjzZ4nTqB779u3jjjvuoHXr1pjNZmJiYrjooot49dVXG8wgpaSkhGnTptG5c2dsNhuNGjWie/fu3HfffRw5cuSUx/t8PqZNm8bkyZNDYr/7fD7mz5/P4MGDSUhIwGQy0bJlS2655ZZ6M3apzPTp05EkiePHj4fdL0kSekn1dY+REoiR4jFW8n1346KozPe9WBTgERGkDKyArJMw2VSfd1NUsGr+dJk5cyaD+/VjQFISF5vNjGnblpemTOFYbi57gX2oOdwrs2jRIiRJChvPv7JGz2g00qpVKyZNmnTSMNenQlEU/v3vf9O3b18SEhKIjo6mXbt2jBs3jpUrVwbq/fjjj2E1ipIkcf311zNhwoQq91fcbrnlFgwGA489+ihvz32bnBzVf8BTNmuvr7VbjYZJRHryqVOnnlH/659//pmPPvqIDRs2MHny5Crreb1enE5nnSXoqAknsyVwO7PxecK/lCuiMyRiNDevzWZVyZdffsm1116LyWRi3LhxdO7cGbfbza+//srDDz/Mtm3bmDt37hlpS1V4PB4GDhzIzp07GT9+PJMnT6akpIRt27axePFirr76apo2bXrSc3zxxRfs2rWLSZMmBZU7HA7GjBnDN998w8CBA3niiSdISEjgwIEDLFmyhIULF5KVlUVqampdfsVaRS4LTWuWrPiEN+D77iszQVNQcIhSHJSiFwa1LhZkqeoMgxWR5PJMcV6XmjjmdFm3bh3du3fn+uuvJzo6mq07dvDO22/z25dfsmjjRrDZKEa1nk9And2XlJTwyCOPnNSNNDU1lVmzZgFqhrTt27fz5ptv8u2337Jjx44aBcm69957ef3117nqqqu46aab0Ov17Nq1i6+//prWrVvTr1+/kPqV3ZtatmyJTqfj0ksvDZRlZmYydepUJk2axIABAwLl6enpAFx99dXExMTw7rx3efyJxwEQQsHhdGAwGDAaTj+1r0bt0bZt/aQ7ikioT58+vY6bUY7P52Py5MncfvvtdOnSpcp6u3fvxmaz4Xa7SUlJYeLEiUydOrXe17R9Pl9YmwK3M5vdK7shFFeYo4KRZBPt+m2qc8GemZnJ9ddfHzB8bNKkSWDfX//6V/bu3cuXX35Zp22IhM8++4wNGzawaNEibrzxxqB9TqcTt/vUM8758+dz0UUX0axZs6Dyhx9+mG+++YZXXnmFKVOmBO2bNm0ar7zyymm3vz7RSXpsxGAlGk+Z77tLOAOhab14KBGFlFKIUZgxSzaMEfq+S5KEXEt2oR9//HFI2UUXXsi111zDb198waXXX48XyEQNWpMGzJgxg+joaIYMGcJnn30W9rx+jV5FWrVqxT333MNvv/3GsGHDqtXOnJwc/vWvfzFx4sSQwe7f//73sFHEBgwYwDXXXBP2fBdeeGHg97Vr1zJ16lQuvPDCkDaDqoq/5pprWLRoEc888wwutxtFUQdqHo8nkNL1ZOmfNc4cRUVFJCQknPHr1lq8B0VROHbs2Gmv8bz55pscPHiQZ599tso66enp/O1vf+ODDz4IqMFmzJgRtiNUxOVyUVRUFLTVNlWFifV5jkck0AGE4opoRn+6zJ49m5KSEubNmxck0P20adOG++67L/DZ6/Xy7LPPkp6eHlBRP/HEE7hcwd9LCMGMGTNITU3FarUyZMgQtm3bFrYNBQUFTJkyhebNm2MymWjTpg0vvPACilI++9u3bx8AF110Ucjx/uWCk+F0Ovnmm2+CZkWg2m289dZbDBs2LESgg5o286GHHgqapW/YsIHhw4cTExNDVFQUl1xySZDK1c+2bdsYOnQoFouF1NRUZsyYEfSdKvL1118zYMAAbDYb0dHRjBw5ssr7VV1++eUXrr32WtLS0og2x9KpRTeee2A2eqcJQwXf98m33E/TmBZsO7iZy0ddRlRUFM2aNeP1118HYMuWLQwdOhSbzUZaWhqLFy8Ouk5efh5PTHuEvgO70zgtjqatEhhz3Si2bN0U3KBqvB5atWwJQHRBARXDXBUCX+3ZwyuvvMJLL79cbcPcxo0bAzXzVMnMzEQIEfZZlCSpzo2jhg0bxsGDB9m8eTMWsxmjoXyJRSmbtbvdbm2tvQHgXyY500T8VO/evZuVK1dy5ZVXBkWSKywsZPLkySxZsgSPx0N8fDzTp0/nnnvuqXZjTpw4wdSpU3nqqadOuiY/b968oM9/+ctfmDRpEm+//Tb3339/iPrLz6xZs3j66adDyteuXYvNZiMjI4MdO3bgcDiIjo6mVatWbN68GZPJhMfjCUR9ArBarWo4R58PnU6HyWTCbrfj8/lwu91IkhQQdlarFaczMoHux253IHR2LBZLIKCNwWBAp9MFcrZbLBY8Hg9erxdJkrDZbJSWliKECKlrNpvx+Xx4PJ5A3c8//5xWrVqRkZGBz+cLrJ9XrAsQFRVFaWkpkyZNYvHixfz5z3/mnnvuYc2aNcyaNYtt27axaNEiQI2o9/jjj/PCCy9w+eWXM3LkSNasWcOwYcPweDwoihJkqDZgwACOHDnCbbfdRqtWrfjll194/PHHOXToEC+99FJAE+P/uz/88MPodDrMZjN2ux0Ao9EYdL8tFgtutxufz4csy6xfvx63203Hjh1xuVzIsozL5eLTTz/F6/Vy/fXXU1JSErgv/vZVvof79+9nwIABREdHM2XKFGw2G2+++SaDBw/m+++/58ILL8TpdJKTk8OQIUPwer088MAD2Gw2FixYEEj0439uHA4HH3zwAXfccQfDhg3jmWeewW638+6773LxxRfz66+/kp6ejsFgCDx3Ho8Ht9sd+Gyz2XA4HCiKEvj+DoeDkpISTCYT//nPfygqKuLWW2+lcePGrFy5kn/+859kZWXx0UcfUeoswat3AxKKz8eNI/9CvwF9eeqFJ/h48afcc889yEaYMX0m1157LSNHjuTdd99l3LhxdO3alZZprQEjBw7u58uvPmf0n/5MWlpLcnOP8e7Ctxl+1SWs+W0zTRqryyPOYh+yyYdPeELut16vp6CggNLSUvbu3cvTTz+NTqejX+/eNC4tJcFm46Ci4JVl5kyZQsaQIbS6/HJcZQMMl8sV9Mz6n+FDhw5hMBgoLi5m165dTJ06lfT0dLp160ZJSUnQPdTr9RgMhkBfMJlMCCEC97t5c1V79sEHHzBq1Cji4+MDz2Hluv5BXG5uLtnZ2YF3BKgDC51OV+kd4Qx8DyFEoN9XfL47dOgAqOv1bdu2RZZlLGaL2t4y5Yrb48bldOFyuSgpKSE7O5u8vDz0ej09e/Zk9erVCCFISkoiPj4+kPe7ffv25OXlkZubiyzL9O7dm7Vr1+Lz+WjUqBHJyckB46+2bdtSVFQUEFx9+/Zl/fr1ARnQtGnTwMA0PT0du93OH3/8AUCvXr3YunUrTqeT2NhYWrRowZYtWwB1WcLr9XLo0CEAMjIy2LlzJ3a7naioKNLT09m0SR0o+tN7Z2VlAdCtWzf27dtHSUkJVquVDh06sH79ekBdhtHr9QEj1S5dupCVlUVhYSFms5nOnTsH7GeaNGmC1WoNTCY6derEkSNHyM/Px2AwkJGRwapVqwBISUkhJiaGPXv2ANCxY0eOHTvGiRMnKCgoANSQ6YqikJSUREJCArt27QKgXbt25Ofnk5ubiyRJ9OnTh3Xr1uH1eklISCAlJSVwv9u0aRO5i5yIkEmTJokWLVoIRVGCyq+77johSZJo166duOaaa0TTpk2FLMvi008/jfTUAe68807Rpk0b4XK5AmWDBg0SnTp1OuWxO3fuFIB49tlnq6zjdDpFYWFhYMvOzhaAKCwsrPIYh8Mhtm/fLhwOR/W+TCXsRevF5h+sEW/2ovWndb1TUVhYKABx1VVXRVR/48aNAhC33357UPlDDz0kAPG///1PCCHEsWPHhNFoFCNHjgx6Vp544gkBiPHjxwfKnn32WWGz2cTu3buDzvnYY48JnU4nsrKyhBBC2O120b59ewGItLQ0MWHCBDFv3jyRk5MTUdvfeecdAYgtW7YEld9///0CEBs2bIjoPKNHjxZGo1Hs27cvUHbkyBERHR0tBg4cGCibMmWKAMSqVasCZceOHROxsbECEJmZmUIIIYqLi0VcXJyYOHFi0HWOHj0qYmNjg8qnTZsmAJGbm1tl+5YvXy4AsXz58kCZ3W4PqTdr1iwhSZI4ePBgoGz8+PECEFOfe1Ic8x0SOb5DYveJbcJiMQtJksTcxf8ShcoJ4VKcYseOHQIQ06ZNE16PIopOOMWxowUi/0SpKMx3BLbNm3YKk8kk/vbEVFGY7xBFJ5yiONcjinM9wl7gFV5P8Lvkjz/+EKhzeQGI1NRU8eGHHwbV8Qgh5v33v0Kn14sPt20Ta4QQo8aPF1abTQSfTX13VDyff+vYsaPYv39/lffxVIwbN04AIj4+Xlx99dVizpw5YseOHSH1/H+PcJv/GajImjVrBCDmz59/0usbjUZx1113BZUpiiKcLpcoLikWxSXF4viJ42LDhg0i8+CBkHe2xrlNxDP13377jVGjRgWttWVnZ7NkyRIuvPBCfvrpp8BIu3fv3rz++uuMHj060tOzZ88e5s6dy9///vcga2an04nH4+HAgQPExMRUuUbhH0GfzJXOZDLVWlrUvWsuxuMOVa8IRYRNhCGU6lkaZ24cjSQbT12xDIMxhTa9f424vn/pITo6OqL6/giBDzzwQFD5gw8+yJw5c/jyyy8ZMmQIy5Ytw+12M3ny5KBnZcqUKcycOTPo2KVLlzJgwADi4+ODrLovvfRSnn/+eX7++WduuukmLBYLq1at4rnnnmPJkiUsWLCABQsWIMsyd999N3PmzDnp3/XEiRMAIbkKqnMPfD4f3333HaNHjw5Kp9ikSRNuvPFG3n77bYqKioiJieGrr76iX79+9OnTJ1AvKSmJm266iX/961+Bsu+//56CggJuuOGGoO+v0+no27cvy5cvP2W7ToXFYgn8Xlr6/+ydd3xT1fvH3zejTbpb2jJLS1v2HiJ7yZSCgGwH6g9BAXGhXyfDLS6UpSACQhEVQUGWoKCyp+wyS9m0pbtN0ozz+yMkNCRt09LSAvftKy/pueeee+5Nzn3OeM7nyUan09GmTRuEEOzfv98+2rEx7unxBElBGMhBFaAiqnYU8afO0ndwH/RChx4dIbUCCAjw5/SZU1gwoQuw1t32CzebzaSnZaCqJIiqHcm+IzvR+1m/A21aMJJFidlo3eeu0lilahVKiaCgIDZs2IBer2f//v0sX77cafuhJTeXj158kf975hnq1KtHLjcsZRzWADHaPPkjIiKYO3cuYF0+On78OFOnTqVXr178+++/xdqlM3/+fFq2bMl3333HihUrWLFiBRMmTKBLly58//33Tn4bEydOdHB8gxtLAMXh5vYC16WFPTxQ5Rn9A1y+cpnMrEyia0Q5/BZkSp99+/bRrFmz235dt436xYsX7VM/Nn7//XckSeL555+3r08FBATw+OOP8+WXXxapIhcvXsRisTB+/HjGjx/vdLxGjRo8//zzTJs2zeX5Z86cAbjlrXTuYsy9islQ+Faq4lLaa+q2dejMzEy38ickJKBQKIiOjnZIr1SpEgEBASQkJNjzgbPnp22qLy8nT57k4MGD+X5niYmJ9n/7+/szdepUpk6dSkJCAn/++SeffvopM2bMwN/fn/fee6/QexA3rTMW5RkkJSWRk5ND7dq1nY7VrVsXi8XC+fPnqV+/PgkJCdx///1O+W4+1zZll99WzMJ8Bdzh3LlzTJw4kZUrV5Kamupw7ObYDRqNxv5deOGLFh+C/CuQW82IQlLYnevMmPH19+VqylUyFdYyLRYLc76ax4LZCzkXf95hm1VghRvfu8oLLDnYY7ub9AKzwYxaq0CtUdv9HmJiYnjggQdo27YtoaGhxMTEAPDFF1+QnJzMh1Om4A9czFP/bKxqdJWx7nsH6/JEXl+Knj170q5dO1q0aMFHH33EZ599VuRnqlAoGDt2LGPHjuXatWts3bqVr7/+mrVr1zJ06FD+/fdfh/wNGzZ08ue4FYQQ+ToyKpVKtFqtg6RsZlYWB44cIrxaGJUqVpI95G8TZRWG222jbrFYnDzLt2yxjgw7duzokF6tWjW3jYWNBg0asGLFCqf0t956i8zMTL788kuioqLIyMhwGnGL645ZAD169CjSdYuL2qOi6wNCgItGIyy5RTLUSnVwkUfqRcHPz48qVapw+PDhIp1Xki8Ei8VCt27d8hUNqlWrlsv08PBwnnrqKfr3709kZCSxsbEFGnXbWlRqaqqD05utk3ro0CGaNGlSzLsoPrY110WLFrkcud2qMqPZbKZbt26kpKTwv//9jzp16uDt7c3Fixd54oknnBz3bvaaliQJCQm1Uk2wVAkDevQih1ysI0EhBKbru8enfTidjyd+wrAnh/C/Ka8QGBSApFDw9kuTEXmuYw3/qsSoFxhzLIjrKnO5ORaMevDwUqDytO7PbtOmDZUrVyY2NpaYmBjS09N57733GDNmjIOjqyorC4Tg0tmzaLy8EKGhpJK/hnzz5s3x9/fnn3/+uaXnC9bfVt++fenbty+dOnXi77//JiEhgfDw8FsuOz/S0tIIDg7O97htT75arcaMwJBrwGKxEH8ugWupqURHRqLxvDdlvG8n+UUxLW3cfmtERUWxY8cOnnnmGcD6wvjrr7+oU6eO3ZHJRkpKSpFHzMHBwS6n620jc9uxzZs3M2zYMIYNG0Z0dDQ6nY4VK1awdetWRo0addumO/Kb6rY5zt2MLnM/p3a3c7v8Gk1+RevbtNj1c4eYmBjmzJnD9u3bHbbWuCI8PByLxcLJkyepW7euPf3q1aukpaXZX2K2/588edJhmjopKclppBgVFUVWVlaxRzGBgYFERUUV2jGxGe/4+HiHbZK9evVCqVSyePFiHnvssQLLCAkJwcvLy+7kkpe4uDgUCoV9CSg8PNw+Cs/Lzefa9h+HhoaW6EjOxqFDhzhx4gQLFy7k8ccft6dv2LChyGVJkgINN/a+Syjs0cQAfv9lNW07t2Hat44j34y0dCoEB95UloSH1hrf3Zhjwai3zgAICxiyLBj1Eh5eViU7vV5vn1FITU0lKyvLPmNzMw/VqEHHhx7i019/RYc1tKsRq3G/uUWazeYSVxZs0aIFf//9N5cvXy41o37x4kW702dhKBQK6tSsxdXkJK5cvQJARmYG/x06SET1cCqGhMqj9lKkMO2M0sLtLW0jRoxgyZIlfPzxx/z777+MHTuWxMREl9vI/v3333xHWbdKeHg47du3Z8WKFbz88stMnDgRvV7P119/zddff10q1ywK5UWBzR1swh0jR450uf3i9OnT9mWUBx98EMBp+ePzzz8HoHfv3oB1PVytVjN9+nSH6W5XyyaDBw9m+/btrF+/3ulYWlqafQrxwIEDLpXUEhISOHr0qMsp8bw0b94cDw8PJ3W4sLAwnn76af744w+mT5/udJ7FYuGzzz7jwoULKJVKunfvzm+//eYg83r16lWWLFlCu3bt7NPlDz74IDt27GDXrl32fElJSfYdAjZ69OiBn58fH3zwgcupOld7nouCrXOZ93sQQhR5acypXEmFhISH5ImvFGC/1s3LGyt//p3LF6/kW45CYQ0eI9R6ck032o3FJNBnWPhh0c+kpqbaVSVDQ0Pta9h5P507d0aj0bBixQqmvP66Q4AYE9Yp+bzzhps2bSIrK4vGjRsX+d6vXLnC0aNHndJzc3P5888/XS5RlSR79+4FoE2bNm7lVyqVRIZHUL9OXTw8rDN/FouFM2fjOXYiDoMbGg8yxaOktqUWFbdH6mPGjGHjxo28/vrrSJKEEIKOHTsyYcIEh3znz59n7dq1bq1xusPmzZsd/q5RowY//fRTiZR9rxMVFcWSJUsYMmQIdevWdVCU27ZtGz///LNdq71x48aMGDGCOXPmkJaWRseOHdm1axcLFy6kX79+dO7cGbCOaCdMmMCHH35ITEwMDz74IPv372ft2rVOU4avvPIKK1euJCYmhieeeILmzZuTnZ3NoUOHWLZsGWfPniU4OJgNGzYwadIk+vbtS6tWrfDx8eHMmTN89913GAyGQsWRNBoN3bt3Z+PGjbzzzjsOxz777DNOnz7N+PHjWb58uX2b0rlz5/j555+Ji4tj6NChgFXsZMOGDbRr144xY8agUqn45ptvMBgMDiPHV199lUWLFtGzZ0+ef/55vL29mTNnDuHh4Rw8eNCez8/Pj9mzZ/PYY4/RrFkzhg4dSkhICOfOnWP16tW0bduWGTNmONT3888/d1JBUygUvPHGG073XadOHaKiopgwYQIXL17Ez8+PX375xWnG5FawxXnv1vsBPnt3Gs8/9RItWjfn2OE4li9ZQXhk4SPW0/Gn6Nq1K4MHDSaqRm0kIbHvv738uGwJ4dUjeOb/xmExC7y8vFzO5v3666/s2rXLfsyCNdobQFZ6OisWLwbAy2Qi6fhxvpk9G61Wy2uvveZQjiRJdOzY0emdk5cLFy7QsmVLunTpwgMPPEClSpVITEzkhx9+4MCBA7zwwgsFTo3fKhs2bKB69eo0bVq0WTx/P3+aNGzE2XPnSEyy+qqkpafz36ED1AiPIKRCsDxqv1soqrv87t27xdKlS8X27dtdHj958qRYtmyZSExMLKZD/u3Dtq2rJLe05ebmukw36M6JQ5sC3drOdmhToDDozhXrnorDiRMnxNNPPy0iIiKEh4eH8PX1FW3bthXTp08Xer3ens9oNIopU6aIGjVqCLVaLcLCwsTrr7/ukEcIIcxms5gyZYqoXLmy0Gq1olOnTuLw4cMiPDzcYUubENZtXa+//rqIjo4WHh4eIjg4WLRp00Z8+umn9md55swZMXHiRNGqVSsRGhoqVCqVCAkJEb1797ZvpSuM5cuXC0mS7Nvk8mIymcS3334r2rdvL/z9/YVarRbh4eHiySefdNrutm/fPtGjRw/h4+MjvLy8ROfOncW2bducyjx48KDo2LGj0Gg0omrVquLdd98V8+bNc7mdadOmTaJHjx7C399faDQaERUVJZ544gmxZ88eex7bljZXH6VSaS+Hm7a0HT16VHTt2lX4+PiI4OBg8fTTT4sDBw44bZ0aMWKE8Pb2drqP/LaUhoeHi969e4tci0FcNV8Q53JOi2dfGi0qVq4otFqNaNn2PrF662+iTcdWok3HVuLq9W1yuRa9U1lJSUli1KhRok6dOsLb21t4eHiI6KiaYuzo8SI+7rLITDKKrGSjMGSbXW7Pyq/u7W/a0iZJkvAPChK9+vYVe/fudcibmZkpADF06FCncvKSkZEhvvzyS9GjRw9RrVo1oVarha+vr2jdurWYO3euQ/1s38fPP/9cYJk2CtvSZjabReXKlcVbb71VaFkFvbdSUlPErn17xNad2+2fY8fjhCHX4KIkmeJS0PbT0kQS4t6VHsrIyMDf35/09PR8PY31ej3x8fHUqFHDrRjxBoMh3+1V5VH7/V7BbDZTr149Bg8eXKBaoUzRMIpcUoX7ywQKFPhKAXigKXBkKITAqBMYdRaHcK2SwtGZrjAEkARcwDqCtxGEVUfe5vq7Zs0aYmJiOHDgQIHy1GXJr7/+yvDhwzl9+rRLBci8FPbeMppMxCecJfnajfeRSqUiMqIGwUFlEwf8buPcuXNOW0ZvByWk3Cxjw2g05mvUPTRhIBvrMkGpVPLOO+/w7LPP8r///a9cBQG6l7BgIV2k4IEHPgSgklzHapCk685ymsKd6QpCAkIBfyABsAlDp1z/d3UgEOs6+9ChQ8utQQf4+OOPGTduXKEG3R3UKhW1oqKpEBjE6bNnMJlMmEwmTpw6SUpQCjXCI8o8jsadzuXLl8vEqMsj9RIeqWdlZckGQ+aeoagj9ZvRSt5441tohDiLSZCbY8GU6/i6UnpIeHgpUKrcG7VfA87juN0tAKtxd38DafmnKO8to9HI6bPxpKTeEO5Sq9VERUQSVEbbsu4Gdu7c6VKvorQpsYAuMlYKCgMpI3O3obhpa1tBSEj4SgEo82ww04lsromr5IisAoOQKFQSGj8lGj8FijwG3JxrVaYzZJmxWAoen0hAMNAAqyG3kQYcwTpNfy+OcNRqNbWja1IzMhrV9R0TRqORuJPHOXnmtIOQjYz72HZt3G7k6fcSRqfTFStGs4zMnYhSUhFEKBYchWxc+ZYoUKCUVGjQkkM2OSITcf2/LJGOnmx88MdDyn9kqfJQoFRb47jn5ljsynRGvcBkU6bTFrzergaigVTgHDf2sidgnZaPAEpGTPrOQZIkQoKD8ffz41T8GdLS0wBISk4iPSOd6BpRBPj7l20l7zAOHz5crG2Tt4o8Ui9h8guvKSNzt6KUVKglD4cPJskpTSlZxxCSpMBb8iVIqohGutEBNmEiTVwj3XINk8h/dChJEmqNAq9AJR5eCruAo02ZLifVjFFvKTT8aCBQH8jrFpaJddR+lXtz1O7h4UHdWrWJqhGJUmEdtefm5nL0+DFOn413kP+VKRhb1L3bzS0ZdYPBwPbt2/ntt99cioPci7hSk5ORuddwpx0oJSV+UiCBUohDbHcDelLFVbJEOhaRfyfZ6kynQBuoRK25MTK3OdPp0i2YcgvuZKuAGkBNbqypW7Cuu8cBd46UVMkhSRIVQ0Jp3LAR/nl8ja4mXuW/wwfJyMwo4GwZG/5lNLNRbKP+1VdfUblyZdq1a8eAAQPsohrJyckEBwfz3XfflVgl7yRsqk0yMvcyRWkHasmDACkEPykQxfVXkgByRBYp4io6kV3wevt1ZTqvACVKjxvG3aZMp88wYzEVPO72xzpqD82TZgsQcwm4F+ffNJ6e1KtdlxrhESgU1u/FYDBw+NhR4s8lYJZnJQukLDzfoZhGff78+bzwwgv07NmTefPmOTS44OBgunTpwtKlS0uskncSd5JMrIxMaVHUdiBJEhrJiyCpIl6Sr935zoKFTJFGqkjCKAwFlqFQSWhdONOZcgU5bjjTKbF6wdcGbKv6AqtRP4bVyN9rSJJE5YqVaNygEb4+N0IUX75ymYOHD5JZwvr5dxOHDh0qk+sWy6h/9tlnPPTQQyxZsoQ+ffo4HW/evHmZ6d7KyMjcuSgkBT6SH0FSKJ7ccJgzYSRVJJMhUjAXsN4OVmc6rb8CTx8FUp43nFEv0KWarQ52BYz8fYF63AjfCtZp+GM4i9jcK2g1GhrUrUd4WHW7E6JOr+fQ0cMknD8n+xKVI4pl1E+dOkWvXr3yPR4UFMS1a9eKXak7mfyEZ2Rk7iVutR0oJRX+igoESMGo8mzS0QsdKSKRbJGBKGS9/Vac6RRANaAuoM2TfgWrI13RAkvfHUiSRNXKVWjcoKHD1t2Lly9x8MhhsnPuxbmM/ImIiCiT6xbLqAcEBBToGHf06FGX8aHvBe5hLR8ZGTsl1Q48JE8CpVB8pYA86+2CbJFJikhEL3QFXsvuTBeQvzOd2Zj/+d5YDXtVsO/GNwDHsW6Buxd9wb20XjSq14CwqtXso/YcXQ4Hjxzm/MUL8jvwOmW1v79YRv3BBx+0R+u6mSNHjjB37lz69u17q3W7I8mVQxnmS0REhD3qW1nw008/ERQUVOJxtGWccacdtGrVildffbXQfJIkoZW8CZIqopVujBDNmMkQKaSJZIyi4OsplFZnOq0LZzpdurlAZzoFUBnrlHxeaakkrKP29ELv4O5DkiTCqlajUb0GeGmt2xKFEJy/eIGDRw+To8sp4xqWPRcuXCiT6xbLqL/33nuYzWYaNGjAW2+9hSRJLFy4kEcffZQWLVoQGhrKxIkTS7quMqXE6dOnGT16NJGRkWg0Gvz8/Gjbti1ffvlluXH8y8rKYtKkSTRo0ABvb28qVKhAkyZNeP7557l06VKh55vNZiZNmsRzzz3nJONrsVj4/vvv6datG8HBwajVakJDQ+nevTtz5szBYHB00JIkyf5RKBRUqVKF7t2720N2Tp482SFPfp9OnTq5rOulS5d49NFHqV27Nr6+vgQEBNCyZUsWLlzo1iho8+bN+V5zx44dhZ7vTplqtZrIyEgef/xxzpw5Y8939uxZJEnC19fX5fU/+ugje97//e9/zJw5kytX8o+5nheFZA0GEySF4pFHHsaIVao2U6RiEQWPnZW34EynBepgDQRje3HmAieBeKyx2+81vL29aVS/AVUrV7GnZWdnc+DwIS5eviSP2suAYinKValShb179/LGG2/w448/IoRg0aJF+Pr6MmzYMD766KNSjSlcnilITc5gMGB0Y0pGrVLdtrX51atXM2jQIDw9PR3iqW/ZsoVXXnmFI0eOMGfOnNtSl/wwGo106NCBuLg4RowYwXPPPUdWVhZHjhxhyZIl9O/fnypVqhRYxqpVqzh+/DijRo1ySNfpdPTv35/169fTpk0bJkyYQMWKFUlJSeHvv/9mzJgx7Ny5k3nz5jmc161bNx5//HGEEMTHxzNr1iy6dOnC6tWrGTBgANHR0fa8WVlZPPvss/Tv358BAwbY0ytWrOiyrsnJyVy4cIGBAwdSvXp1jEYjGzZs4IknnuD48eN88MEHbj238ePHc9999zmk5a1XcbCVaTQa2bdvH3PmzGH16tUcOnTI4TsYOnQovXv3djo/bxzwhx56CD8/P2bNmuUU574gVJIafyqQi54skYH5ujnViRz06PDGDy3eBarKFVeZTgIqYpWZzRsg5hrWEbstQMy9FJlcoVAQHladoMAgTp05hU6vRwhBwvlzpKSmEh0ZhdaNuBl3G82aNSubC5dE/NbExERx5coVYTabS6K420ZpxFPPzs52ma7X68W2XTscYhjn99m2a4dTjPLS4MyZM8LHx0fUqVNHXLp0yen4yZMnxbRp00rseq7iqbvDTz/9JAARGxvrdEyn0xX4/dno27evaNeunVP66NGjBZDvfZ44cULMnDnTIQ0QY8eOdUg7ePCgAET37t2dykhKShKAmDRpUqH1LIiYmBjh7e0tTCZTgfmKGsfbHfIr86uvvhKA+OCDD4QQQsTHxwtAvP/++26VO27cOBEeHu4yTro7WCwWkW3JEInmi/aY7VfNF0Sy+YrQW9xrsxazRRiyzSIr2Sgyk258sq4ZRa7edQx3IYSwCCGShBD7hBC783xOCiHKOjJ5Ud9bJYXJbBZnEs46vM+2794pLl25XOzv+E7l4MGDZXLdEpGJDQkJoWLFinaBgnuZ/LZ2GE0mt6eihBBujehvlalTp5KVlcW8efNchnOMjo7m+eeft/9tMpl49913iYqKwtPTk4iICN544w2n6WkhBO+99x7VqlXDy8uLzp0757vFMS0tjRdeeIGwsDA8PT2Jjo7m448/dniOp0+fBqBt27ZO59uWCwpCr9ezbt06unbt6pB+/vx5vv32W3r27Olwn3mpWbMmY8aMKbB8gIYNGxIcHEx8fHyheYtLREQEOTk5RfLbyMzMLFWHnS5dugA43be7v/Vu3bqRkJDAf//9V6zrS5KElwvJWTMm0sU10izJmISx4DIUBTjTZebvTGcLEFMf1wFikrn3pGaVCgU1qofToG49+2yjxWIhPuEsR48fQ28oWGvgbiInp2z8Coo1/V7YVJkkSWg0GqpVq0aHDh2oWrVqsSp3J3InycSuWrWKyMhI2rRp41b+kSNHsnDhQgYOHMjLL7/Mzp07+fDDDzl27BgrVqyw55s4cSLvvfceDz74IA8++CD79u2je/fuTsYoJyeHjh07cvHiRUaPHk316tXZtm0br7/+OpcvX2batGkAhIeHA/D999/bfTiKwt69e8nNzXWaDlu7di1ms5lHH320SOW5IjU1ldTU1Fue3s6LTqcjOzubrKws/v77b+bPn0/r1q3RarWFnww8+eSTZGVloVQqad++PZ988kmJR46ydbgqVKjgkK7X613ukAkICECluvHaad68OQBbt251mJovKkpJiR+BaPEmS6RjxPpby8VAqkhEiw9e+KKQ8h942JzpVBrrlLz5ephXmzOd6nqYV8VNYV49gChuBIgxYfWKP4s1QEw4916AGD9fP5o0aETC+XNcSbwKQHpGBgcOHSQiPJzQ4JAit+M7jbIKwV0so25zBALnHvnN6UqlkqeffpoZM2bcEyP5O2WfekZGBhcvXuShhx5yK/+BAwdYuHAhI0eOZO7cuQCMGTOG0NBQPv30UzZt2kTnzp1JSkpi6tSp9O7dm1WrVtl/D2+++abTWvDnn3/O6dOn2b9/PzVr1gRg9OjRVKlShU8++YSXX36ZsLAw+vXrR+3atZk4cSLz5s2jc+fOtG/fnpiYGEJDQymMuLg4AGrUqOEyvUGDBg7pubm5ZGTc0LeWJClfoyWur6m/8cYbmM1mBg0aVGh93OXLL7/k9ddft//9wAMPMH/+/ELP8/Dw4OGHH+bBBx8kODiYo0eP8umnn9K+fXu2bdt2S8YzMzOT5ORkjEYj+/fv5/nnn0eSJB5++GGHfO+99x7vvfee0/nbt2+nVatW9r+rVq2Kh4cHR48eLXad8qKWPAggGAM6skQGFsx2yVk9OXjjhwavAg2KzZnOlGshN0fYveJNuQJTrhm1RkLtpUChuFGGBAQBflgNuy0yeQbWUXtVrBK0d7cZc0SpVBIZUYOgwEBOxZ8hNzcXs8XM6fgzXEtJIbpG5F0tqx0VFVUm1y2WUb9w4QK9e/emadOmPPfcc/bRycmTJ5k+fToHDx7kxx9/JCsri2nTpvHNN99QpUoV3nrrrRKtfFly4PAhjEbnaT0hLEguRgMFBaZwxdHjxwocVdyMWq2mcYOGbue3GS1fX99CclpZs2YNAC+99JJD+ssvv8ynn37K6tWr6dy5Mxs3biQ3N5fnnnvO4cX5wgsvOBn1n3/+mfbt2xMYGOgwquvatSsfffQR//zzD4888gharZadO3fy/vvv89NPP7FgwQIWLFiAQqFgzJgxfPrppwV2pmxCSIGBgS6fwc096jVr1tC/f3/7397e3k7b4ObNm+fgPKfRaHjppZd44YUX8q1HURk2bBgtWrQgKSmJ33//natXr7q1G6FNmzYOsy99+/Zl4MCBNGrUiNdff51169YVu05PPfWUw98hISEsXLjQaQbgySefZPjw4U7n16tXzynt5u//VpEkCQ1eeKBBR5Y1VjvCLjmrs4d4LbgDXqgznZcCtcbRmU4FRGKN/JaA1TveFiAmFeuo3b15lruHAP8AmjRoxNlzCSQmJwGQlp7Gf4cOUCO8BsEVKtyVo/YDBw5w//333/brFsuojxkzhjp16jgFbWnWrBnz589n6NChvPbaayxbtowFCxaQmJhonzq9WzAajeQaS29PemkLF9jWoTMz3dPGSkhIQKFQOE0vV6pUiYCAABISEuz5APvI20ZISIiTUT158iQHDx4kJCTE5TUTExPt//b392fq1KlMnTqVhIQE/vzzTz799FNmzJiBv7+/y1Hhzdw8q2Tr0NxssNu2bcuGDRsA+OSTT9i6datTWQ899BDjxo2zb9+qX7++g8qWO9y8lcvf399haj08PNy+9DBs2DBGjRpF165dOX78uNtT8Daio6N56KGHWL58OWazudjLRBMnTqR9+/YolUqCg4OpW7euw3S6jaioKCcfhvwQQpTKS10hKewj8ywyMAhrh8iEkTSRjAYt3vjZQ8K6wqpMJ6HykDDqBUadBSGuK9NlWzDpJNTe1uN578EWIOYC1v3sAFlYA8RUwepBf/fPW95ApVIRHRlFUGAQp8+ewWg0YjKbOXnmFNdSU4iKqIFarS68IJlCKZZR/+uvv5g6dWq+xzt27Mhrr71m//vBBx9kwoQJxblUuSW/H6BA2INR5MUiLEUy1CqVqsgj9aLg5+dHlSpVOHz4cJHOK8mXr8VioVu3bvkKkNSqVctlenh4OE899RT9+/cnMjKS2NjYAo26beo8NTWVatWq2dPr1KkDwOHDh2ncuLE9PSQkxG6QFi9e7LLMatWquW208uNm58T58+cXKM4zcOBA5s6dyz///EOPHj2KfL2wsDByc3PJzs4u1LkwPxo2bOjWfRel05CWllaqW2CVkgp/gsjFQJZIx4R1hk0vdBjQ44UPWnwKbG9WZzoJladErs6CSX99vd0iMGQKjCoJT28FSvWN9qHEOjIPwrq+bsDqOHcR66g9Ash/A+zdSVBgIL4+jYhPOEtyinUGLSU1hYzMDKIiIqkQFFTGNSw5yipKW7GMuqenJzt37uSZZ55xeXzHjh0OayUmk6nMnAZKi/ymunNzc12uE2VlZ3PwiPtRe+rVrotPEUd+RSUmJoY5c+awfft2WrduXWDe8PBwLBYLJ0+epG7duvb0q1evkpaWZh9R2v5/8uRJIiMj7fmSkpJITU11KDMqKoqsrKxiG8fAwECioqIK7ZjYjHd8fDwNG9743nr16oVSqSQ2NpZHHnmkWHW4FWyzATbq169fYH7b1Ht6evE0zM6cOYNGoylXbfHixYvk5uY6/KZKCw/Jk0BC0JNDtsjAgsUuOasjBx/88ERbYMdVoZTQ+CgxawS52Te84h2c6bwVKJQ3yrAFiLmMVTseIAfrqL0S1pH7vTRqV6vV1IquSVBKEGfOxmMymTCZTBw/dYLgCsFEhke4nP2RcY9i/ZaGDRvG999/z4QJEzh9+jQWiwWLxcLp06d5+eWXWbx4McOGDbPn37Rpk8u1tLuRO0km9tVXX8Xb25uRI0dy9epVp+OnT5/myy+/BKyzLYDdI93G559/DmAXGunatStqtZrp06c7THfffB7A4MGD2b59O+vXr3c6lpaWZp/ZOHDggMs114SEBI4ePUrt2rULvM/mzZvj4eHBnj17HNKrV6/OU089xdq1a5kxY4bLc93dmlUcunbt6vCxjdyTkpJc5p83bx6SJDl48ScnJxMXF+ewfcbV+QcOHGDlypV07979tjisms3uqaLv3bsXwO0dGLdKXslZL8nHPqdmwUyGSHVLchauO9P5X1emy2PATbmCnFRnZTol+QeIOcq9GSAmOKgCTRo2IijPslzytWT+O3SA1LTUAs68Mzh37lyZXLdY3aGpU6dy9epVPv/8c7744gv7S8JisUY9evjhh+3T83q9nubNm9+2RivjPlFRUSxZsoQhQ4ZQt25dB0W5bdu28fPPP9ungxs3bsyIESPsmv8dO3Zk165dLFy4kH79+tG5c2fAOnU9YcIEPvzwQ2JiYnjwwQfZv38/a9eudZpifeWVV1i5ciUxMTE88cQTNG/enOzsbA4dOsSyZcs4e/YswcHBbNiwgUmTJtG3b19atWqFj48PZ86c4bvvvsNgMDB58uQC71Oj0dC9e3c2btzotB1z2rRpxMfH89xzz7F06VL69OlDaGgoycnJbN26lVWrVhXaaShp3n//fbZu3UrPnj2pXr06KSkp/PLLL+zevdvBMRVgxowZTJkyhU2bNtllZ4cMGYJWq6VNmzaEhoZy9OhR5syZg5eXl4NMK1h3stx8fklw4MABl0sXUVFRDrNCGzZsoHr16rfkkV8cFJICH/yt6+0inVys+6dtkrMavK6vtxe8jFBUZzpbgJgrWEfuAtBjDRATitVL/s7ZFHvreKg9qB1di6RrycQnnMVsNpNrNHLsxHFCQ0KJqF4dlVIetReJW1Gu2bdvn/jggw/E6NGjxejRo8UHH3wg9u7deytFOvDee+8JQNSvX9/p2NatW0Xbtm2FVqsVFStWFM8995zIzMwsUvmloSiXn6peeVSUs3HixAnx9NNPi4iICOHh4SF8fX1F27ZtxfTp0x3qYTQaxZQpU0SNGjWEWq0WYWFh4vXXX3eqq9lsFlOmTBGVK1cWWq1WdOrUSRw+fNilolxmZqZ4/fXXRXR0tPDw8BDBwcGiTZs24tNPPxW5ublCCKvy3cSJE0WrVq1EaGioUKlUIiQkRPTu3Vv89ddfbt3j8uXLhSRJ4ty5c07HTCaTmD9/vujSpYsICgoSKpVKBAcHiwceeEB8/fXXTt89LhTlCqKoinJ//PGHiImJEVWqVBFqtdr+fcyfP99JlWvSpEkCEJs2bbKnffnll6Jly5b2e6lcubJ49NFHxcmTJ52u9fLLLwtJksSxY8cKrJO7KnU2Rbn8Pnm/f7PZLCpXrizeeuutwh9KKaO36ESy+YqDKl2i+aLItmS4rYSWnzJd9jWTMLpQpssRQhwVjmp0B4QQaSVwP2WlKHcr6A16cSTuqMO7cPf+vSItvSSeyO2nrJ69JET5VNy/cOECtWvXRpIkIiIiHNZN//vvP1q3bk3dunUZNWoUFy5c4NNPP6Vz586sXbvW7WtkZGTg7+9Penp6vo5Der2e+Ph4atSogcYN/WKdTpevZ3J51H6/VzCbzdSrV4/Bgwfz7rvvlnV1yg0tW7YkPDycn3/+uUTLLagd2Pj1118ZPnw4p0+fdqloeLsRQqAj2xqrnbxT5yp8JD880LjlKGoxW0ftJoPjq1Wpsq6353WmE0AiVue5vJteK2ANHFPcMWpR31vlBSEEiUmJxJ9LcFCVrBRakfCw6neUuNeRI0cK9ZMpDcrtvMaECRNo1aoVZrPZaT31jTfeIDAwkM2bN9uNcUREBE8//TR//PEH3bt3L4sqAwWvJXp6esrGuoxQKpW88847PPvss/zvf/8rV85iZUVGRoZdVKikcWdN/eOPP2bcuHHlwqDDdclZfPBESw4Z6ITVT8EqOZuCB5744I9KKniniUIpofFVYtY6OtOZbc50nteV6ZSSPUCMP9Z97ba19WtYhWtsAWLuFSRJomJoRfz9/Tl15gwZmVYtiSuJV0lLTyc6Mgo/N7U1ypqyCvFcbI+ZtWvX0q1bNypUqIBKpUKpVDp9iss///zDsmXLXDpXZWRksGHDBh599FGH0fXjjz+Oj48PP/30U7GvWxLcC6p5dypDhgwhJSVFNujX8fPzw2AwlIrnuTvtYPv27QVujS0rlJISXymQQCkENTd2suRiIEUkkinS3BKTUqokNH4KZ2c6w3VnumwL4roznQaohXULnO3NaQROX/8UrF5/96Hx1FC/Tl1qVA+3/5b0Bj2Hjx3h7E2j+PJKQRE7S5NiWaBffvmFmJgYrl69ytChQ7FYLAwbNoyhQ4ei1Wpp1KhRseOpm81mnnvuOUaOHOmw/cjGoUOHMJlMTgpWHh4eNGnShP379xfruiXFnTTVJSNTWtwN7UAteRAgBeMnBaLM476mE9mkiKvoRHahuyMkSULloUAboMDTR0HerfBGnYWcVDO5OquDsQSEYBWt8c9TRipwmHsvQIwkSVSuVJnG9Rvi432jI37pymUOHDlUZiNhd7Ftpb3dFMuof/jhh7Rs2ZL9+/czZcoUwCofGRsby+HDh7l8+bKTzra7fP311yQkJOS77nn58mXAWbjDlnbp0qV8yzYYDGRkZDh8SpqyiswjI1OeuFvagSRJaCQvAqVQvCVfu7CUTXI2VSSRKwqPPGZVplPgFaDEQ6vAtjRvU6bTpVkwGazG3QOIxio3a1sftQWIOQncO3HOrGi1WhrWq094WHW7T4NOp+Pg0cOcu3C+3I7a9+3bVybXLdaa+tGjR/nwww9RKpV2kQCbDnpERARjxozh448/5vHHHy9SudeuXWPixIm8/fbb+UqH2gQ4XK1NazSaArWxP/zwQ3snJC979uzB29ubZs2acezYMXQ6Hb6+vtSoUYODBw/i6emJ0WhEoVDY96F7eXlhMBjskpuenp7k5ORYt2Tk5iJJkj0kad68CoUCrVZLdnY2YJ1hyJtXq9VaJRRNJqe8arUapVKJXq93yitJEt7e3mRnW0cPN+fVaDSYzWaMRqNTXpVKhVqttj+7vHnBqo2eX15PT08sFos9r7e3NzqdDovFglKpxMPDwyGvEMLhGer1ente2zO0PRfA5fNWKBRoNBqHvDc/w9zcXJfPW61Wo1AoXD5v23OxjQDK6nnnfYaunnfeZ3jz8877DF09b1e/WVfPsKjP++bfrNlsJisr65aet0ajsQuTuHqGKpXK5fO+ld9swc9bQaBXCBnmNExK6zO1Sc4qTWq88UMhCn9HAKi9PTAbFFiuz6tbzAJ9pgCFBYWHGa23Bo/sbGpIEkkaDWnXlzMzgCNCUNFkwt9gyPcdkZ2djcFgICsri/Pnz5OSkoJKpaJ58+bs2rULIYRduvnEiRMA1K5dm5SUFJKSklAoFNx3333s2bMHs9lMhQoVCA0N5dixY4BVBjojI8Oub3H//fezb98+jEYjgYGBVKlSxR5uOSoqipycHPuArEWLFhw+fBi9Xo+/vz/Vq1fn0CGrMFdERAQmk4kLFy4AVulxmw6Dj48PdWrW4tjx4/bIOBcuXeTCxYsogCaNm3D69GmysrLw8vKiTp06dsNarVo1VCoVZ8+eBazKiOfOnSM9PR2NRkODBg3sOhaVK1fGy8vLHoGwfv36XLp0idTUVNRqNc2aNWPnzp0AVKxYET8/P06ePAlA3bp1SUxM5Nq1a6SlpQGwe/duLBYLISEhBAUFcfz4ccCqmJmamkpSUhKSJNGyZUv27t2LyWQiKCiIihUr2p93dHS0U1Cp/CiW93twcDDvvvsuzz77LGBtqLNnz7bvaf7mm2948cUXi9xbf/bZZ9m4cSNHjhyxv9Q7depEcnKy3ft92bJlDBo0iH/++Yf27ds7nD948GD+/fdf+4/nZgwGg0Ps74yMDMLCwkrU+z0/RTkZmXuJu70d5ApHyVkACQmt5INXIZKzeTGbHJ3pbOR1pgNrjPYEHNfWfbBKzbp6K92p3u/uYLFYuHj5EhcuXbQvf0iSRFjValStXKXcBIe5ePFimYQdL9ZIvXbt2g6hEps0acKiRYt49NFHMZlMLFmypMi6tydPnmTOnDlMmzbNYQpdr9djNBo5e/Ysfn5+9ml3V4b78uXLVKlSJd9r3A7v8/Lyg5KRKUvu9naQn+RsjshE76bkLNxwpjMbBbnZAov5ephXw3XxGq0CD61EgELCB+vWt7wBYo5glZmtxL0T1lWhUBBWtRqBAYGcPHMKnU6HEIJzF86TkppCdGQ0XkUMeFQalJXUbbHW1Pv3789vv/1mH/W++eabbN68mYCAAEJCQvj3338dArq4w8WLF7FYLIwfP54aNWrYPzt37uTEiRPUqFGDd955hwYNGqBSqZwkP3Nzc/nvv/9o0qRJcW6pxMg7EyAjc69yL7SDkpKcdXCm887fmU4pBOFYveRtQxNbgJhjWPXk7yV8vL1pXL8hVSvfGMhlZWdz8PBBLl25XKoSz+5gm+q/3ZSY+My///7L8uXLUSqV9O7d2y4b6i7Jycls2bLFKf2tt94iMzOTL7/8kqioKBo2bEivXr04cOAAx48ft4fPnDdvHiNHjmTt2rX07NnTrWuWhvhMVlaWvGVK5p7nXmwHJmEkW2RgQO+QrpHck5y1ISyCXJ3AqLc4uLsrlNZIcUoPCYskcQnIG7FBwjpirwzk3sXT767IzMzk5JnT6A03nr2fry/RNaLK7P537txZJvHUi2zUDQYD69evJyIigkaNGpVWvezcvKYOVq/CNm3aUK9ePbui3GeffUaHDh1cBgfJj9Iw6rcSq1pG5m7hXm4HBqEnW6Rj4oZ6pISEt+SLFh+3lybyVaZTW9fblWqJLKxr7XndgzVAZb2exHvIqIP1N3fuwnkuX71iT1MoFERUD6diSOhtXxLKyckpk73qRZ5+9/DwYNCgQWzbtq006uMWzZo1Y+PGjWi1Wl588UXmzJnD//3f/7Fs2bIyq5ONOylKm4xMaXEvtwNPSUOgFIqP5G/fAicQZIkMUsRVDELn1tSwTZlO6690kJY1G63KdPpMM15mQV2s6+q2HHogHkgBskv43sozSqWSGuER1K9TF08P6wKFxWLhzNl4jh2Pu+1LQmUVpa3IRl2SJGrWrOkyFGZpsHnzZpfxstu1a8fWrVvR6XQkJiYyY8YM+1R8WeJuyMk7EUmSGDduXFlXo1wwZswYunXrVtbVKLfcznZw7do1vL29WbNmzW27ZmFIkoSX5EMFqSJayduebsZMukghXVzDJNzTiVOqryvT+bpWpjNmW6hssRr3vOPCTKAvsLFE7ujOwd/PnyYNG1ExJNSelpaRzn+HD5KYlHjb1trT09Nvy3VupliOcm+88QYzZsyw77eTucGdKBN7+vRpRo8eTWRkJBqNBj8/P9q2bcuXX35Z4L7/W+Xo0aNMnjzZpUNJp06dkCRryEqFQoGfnx+1a9fmscceY8OGDaVWJ3eIj4/n22+/5Y033nA6lpGRwfvvv0+LFi3w9/fH09OT8PBwhgwZwurVqx3ybt682X6PkiShVquJjIzk8ccf58yZM4Djcyjok1/42X/++Ye+ffsSFhaGRqOhUqVK9OzZk61bt7p1r5MnT3Z5vcKmdAtqBzeX6eXlRb169XjrrbccBKEWLFhQ4D3v2LEDgAoVKjBy5Ejefvttt+7pdqKQlPhKAQRJoXjkKzlbeAdIkiRUnnmc6fLMJNuc6dQ6C3WEoBo3Ru0XgW7A/2HdFnevoFQqiaoRSd1adfBQW5+72WzmVPwZ4k6euC0zSWW17FEsn/sdO3ZQoUIFGjRoQKdOnYiIiHCKyCRJEl9++WWJVPJOoqDIVOewSj0WRjDWQA63g9WrVzNo0CA8PT0d4qlv2bKFV155hSNHjjBnzpxSufbRo0eZMmWK/Td0M9WqVePDDz8EIDs7m1OnTrF8+XIWL17M4MGDWbx4MWp1wcE1SoMvv/ySGjVqODmDnjp1ih49epCQkED//v3t8QjOnz/PmjVriImJ4fvvv+exxx5zOG/8+PHcd999GI1G9u3bx5w5c1i9ejWHDh3izTffZOTIkfa8u3fv5quvvuKNN95w0GzPz7/lxIkTKBQKnnnmGSpVqkRqaiqLFy+mQ4cOrF692m2n0tmzZzs4vhW2Xl5YhLa8ZWZlZfHHH3/w/vvv89dff7F161aH9c933nnHpUJl3rjyzzzzDF999RV//fUXXbp0ceeWbisqSY0/wRiwrrebsRpyncjGgA5vfNHgXei6ryRJqLUSKk/J6kyns6qpCQGGbAsKvUSwl4RWCPLqZX4HrAVmAf1K4wbLKYEBATRp2Ij4hLMkXbO+fVPTUvnvUCaREREEVwgutWs3aNCg1MoukGLFa5WkQj8KhaI4Rd9WSiOeen4x3ROEEBohBG58NNfzlzZnzpwRPj4+ok6dOuLSpUtOx0+ePCmmTZtm/5sixhEvjJ9//tkpFriNjh07ivr16zulm0wmMWbMGAGIV199tcTq4i65ubkiODjYKQa40WgUDRo0EN7e3mLLli0uz12/fr1Ys2aN/e/8YpR/9dVXAhAffPCBUxkFPTN3yc7OFhUrVhQ9evQoNK8tXntSUlKRrpFfOyiozAEDBghAbNu2TQghxPz58wUgdu/e7dY1GzRoIB577LEi1bMssFjMIsuSIRLNFx3it18zXxEGS9FicJtNFqHLMDnEb89MMorUxCxx+NARMV+nE77C8f0yWAhxpeRvq9xzLeWa2LV3j0O89riTx0Vubm6pXG/Hjh2lUm5hFGuu2GKxFPq5m9eWi0My3LTRJX/0uDeiv1WmTp1KVlYW8+bNc6mlHx0dzfPPP++U/uuvv9KgQQM8PT2pX78+69atcziekJDAmDFjqF27NlqtlgoVKjBo0CCHafYFCxYwaNAgADp37myfUt28eXOBdVYqlXz11VfUq1ePGTNmOK1bLV68mObNm6PVagkKCmLo0KGcP3/efnzcuHH4+Pi4VDscNmwYlSpVKvC3u2XLFpKTk+natatD+s8//8zhw4d5++23adu2rctzu3fvTq9evQq8P8A+0oyPjy80b3Hw8vIiJCTELmPpDkIIMjIySnU98lbvu1u3bqxatarM9ycXhiQp8JZ8CZIqopFuzGiYMJEmrpFuuYZZmAoo4Qb5OtOZBEadoPXuHA5kWXgwzzk/AfWAxdxbAWKCAoNo0rARFYKC7GnXUlL479BBUlJTyrBmJcudtwBczimL6eDismrVKiIjI2nTpo3b52zZsoUxY8YwdOhQpk6dil6v5+GHH+batWv2PLt372bbtm0MHTqUr776imeeeYY///yTTp062Y1phw4dGD9+PGD10Vi0aBGLFi1yKwyoUqlk2LBh5OTkOGgbvP/++zz++OPUrFmTzz//nBdeeIE///yTDh062A3YkCFDyM7OdlrfzsnJYdWqVQwcOLDAqeVt27YhSRJNmzZ1SF+1ahUAjz76aKH1Lwyb5rS7Ws/ukJGRQXJyMnFxcbzxxhscPnyYBx54wO3zIyMj8ff3x9fXl0cffdSu+Z0fxWkH+d13eno6ycnJDp+8vzcbzZs3Jy0tza45Xt5RSkr8pCACpWDU3HheBvSkiKtkiXS3QrxC/s50qRdMJC7PYNZeHUtyBbYnmwI8BsQA512Ud7eiVqupHV2LWlHRqJTX45aYjMSdPMHJ06cwmdzrTLmDq4HS7eCWdOx27NjBpk2bSExMZMyYMdSsWZOcnBzi4uKoVavWPSc+AXeOo1xGRgYXL17koYceKtJ5x44d4+jRo0RFRQHWUXbjxo354Ycf7J7xvXv3ZuDAgQ7n9enTh9atW/PLL7/w2GOPERkZSfv27fnqq6/o1q0bnTp1KlI9bOtVNkOQkJDApEmTeO+99xwc2AYMGEDTpk2ZNWsWb7zxBu3ataNq1ar8+OOP9pkCsPoWZGdnM2TIkAKvGxcXR1BQkJOuQVxcHAEBAU5az9nZ2Q7Ohh4eHk7nZmZmkpycjNFoZP/+/Tz//PNIksTDDz9chCdSMIMHD7ZrOHh4eDB69Gi3HMsCAwMZN24crVu3xtPTk3///ZeZM2eya9cu9uzZk6++gzvtICXFOjqyranPmjWLihUrOsV0uHlWBKySz7ZgLjYiIyMBq69Gma1nFgO15EmAk+Qs5Iis65Kz/m5Jzlqd6SSUHgJzusLuLScscPmQgZonctneVMPEWh4sVVgPrsEa6nUqMIp7Z5QXXCEYP18/Tp89Q+r1Dn/StWTSMzKIqhFJYEDALV+jrOKpF8uo5+bmMnToUH777TdrHGBJok+fPtSsWROFQkH37t158cUXefPNN0u6vuWGFsAVF+lCqXSpwVxUX8ueQFHCYVQC9hSa6wY2L+OibgPs2rWr3aCD1UHLz8/P7q0Njk5SRqORjIwMoqOjCQgIYN++fU6OYsXB1mHMzMwEYPny5VgsFgYPHuyw3bJSpUrUrFmTTZs28cYbbyBJEoMGDeKbb75xUD378ccfqVq1Ku3atSvwuteuXSMwMNApPSMjw2Un9s0333RwGO3duze///67Q56nnnrK4e+QkBAWLlxIixYtCqxLUfjoo494+eWXOX/+PAsXLiQ3N9etUcnNyy8PP/wwLVu25JFHHmHWrFn5ykEbDIZCR+u1a9d2+Lt+/fosXLjQ6WU4c+ZMatWq5ZDmajbF9r3cru22JYkkSWjxxhMtOWSiE1kIrCFeM0QqarLwIQC1VPhbwRbm1cNLwremB8lHrYbdZBBc26Hjf0cNPN5Cy/+FqbgsSWQCzwJLgblAzdK91XKDh4cHdWrWJik5ifhzCdYIm8Zcjp2Io2JIKBHVw29JQOn06dMEB5eeI15+FMuov/322/z+++/Mnj2bzp07OzROjUbDoEGD+O233+5qo34F63YRJ0popJ5UeJZbwjbCshlFd3EVqCcwMJDU1FT73zqdjg8//JD58+dz8eJFhzXOktq7aQvXaeuUnDx5EiEENWu6fiXlNTBDhgxh2rRprFy5kuHDh5OVlcWaNWsYPXq0W6pTrtZsfX19XU4JjxkzhpiYGCD/qfmJEyfSvn17lEolwcHB1K1bt0jBIHJzc+2jXhshISEOL6S8MREeffRRmjVrxhNPPFEswabhw4fz8ssvs3HjxiLHeMjLL7/8gp+fH2q1mmrVqjl0FvPSsmVLtzo4tu/lTg4mo5AU+OCPBm+yRbpdctaIkVSRhAYt3vi7JTkrSRJVG2ioWlvN+X16rsVb98XrMywE/pXNukoqYltomBps/a39DTQC3gFe5Bance8QJEkiNCQUfz9/TsWfIT3D+n66mpRIWno60ZFR+OczG1VeKdb39sMPP/Dss88yatQoly+yunXr8vPPP99y5cozlfI7IAS4eKnkUjRDHULRR+pFwc/PjypVqrgU9imI/HqueQ3dc889x/z583nhhRdo3bo1/v7+SJLE0KFDsVjcWyMsDFu9bduaLBYLkiSxdu1al3XMO4pu1aoVERER/PTTTwwfPpxVq1ah0+kKnXoH63pv3g6MjTp16vDff/85hVusVauWfZSZ377Vhg0bupxidpdt27Y5ba+Lj493uU0QrCOUvn378tFHH6HT6dzafnYzYWFhTh2JvLhTZocOHUp0JGP7XspidFTSqCQV/lIFcoX+eohX66yKXugwoMcLX7zwRnIjxKvGV0nNjt5Uqmfi3G4dmYlWR9CcKyb6/55FTKSaF5pr2eetQA+8itWZbh5WI38v4OnpSb3adbialMjZcwlYLBYMuQaOxB2lcsVKVK8WVuRRe/369UuptgVTLKOemJhIw4YN8z2uVCqLHEv9TiO/qW69weDy5b0PaF6E8tcBzYpRr6IQExPDnDlz2L59O61bty6xcpctW8aIESP47LPP7Gl6vd7J27q4Iyqz2cySJUvw8vKyT5dHRUUhhKBGjRpOU7WuGDx4MF9++SUZGRn8+OOPRERE0KpVq0LPq1OnDrGxsaSnp+Pv729Pj4mJYenSpcTGxvLqq68W676KS+PGjZ0EeSpVKribZwtXmZmZWWSjLoTg7NmzTs6CeTEajbdd+93mNe+Os+WdgoekIRBP9GSTLTLtIV6zRQZ6svHBHw80brUl3xAV9Xr5kHrOyLk9evSZ1g62+oyRWQlGjtTzZHxDDdkeEnuwvq/euP4p3YDV5QNJkqgUWpEAP39OxZ8m4/os5uWrV0hNT6NmZBS+Pu4vV166dMmtd1FJU6y54rCwMOLi4vI9vnXrVgdhiHuJkvSeLG1effVVvL29GTlypEtv5tOnTxdLQEipVDpNUU+fPt1pq5i3t1U+syhbq8xmM+PHj+fYsWOMHz/evowwYMAAlEolU6ZMcbq2EMJpRmnIkCEYDAYWLlzIunXrGDx4sFvXb926NUII9u7d65A+ePBg6tWrx7vvvmtXOruZ0tpqFRgYSNeuXR0+to5lYmKiU/60tDR++eUXwsLCCA29IaV57tw5p3adlOQ8vzR79mySkpIKFK4pi3awd+9e/P39y2yEVFpYQ7z6ECSF5iM5m+y25KwkSQSFe9Cony/hLbWoPK9r05uh3iEDG5Zn8GycAaVFYMI6Fd8c2Fnyt1Vu0Wg01K9Tj4jq4Siud5b0ej2Hjh4h4fw5t2cbXc3o3Q6KNVIfPnw4n3/+OQ8//LC9J2LrKc6dO5effvqJjz76qORqeQdxJ63nRUVFsWTJEoYMGULdunUdFOW2bdvGzz//zBNPPFHkcmNiYli0aBH+/v7Uq1eP7du3s3HjRqetSk2aNEGpVPLxxx+Tnp6Op6cnXbp0sRua9PR0Fi9eDFi3nNkU5U6fPs3QoUN59913He7lvffe4/XXX+fs2bP069cPX19f4uPjWbFiBaNGjWLChAn2/M2aNSM6Opo333wTg8Hg1tQ7WGMOVKhQgY0bNzool6nValasWEGPHj1o164dAwYMoH379nh7e3Px4kVWrlzJuXPn6N27d5Gf563Qq1cvqlWrxv33309oaCjnzp1j/vz5XLp0iR9//NEh7+OPP87ff//t0PmwSdw2bNgQjUbDli1bWLp0KU2aNGH06NEO53fq1Ml+fkm2g7Vr17ocRLRp08bu8Q6wYcMG+vTpc0e1waKgkJT4EoAWb7JEOrlYA5TkkkuKSESLN974onBjvV2hlKhcz5OQKDUXDxq4csyAsICkFzy+Q8eAYwbebaHln2oqjkgSrYEXgPdw1Je/W5EkiSqVKhPgH8CpM6fIyraGxrl4+RKpaalER0bj4+1dYBlltr25OIo1BoNBdO/eXahUKtGwYUOhUChE48aNRVhYmJAkSfTu3VuYTKZbUsW5HZSGolx+lEdFORsnTpwQTz/9tIiIiBAeHh7C19dXtG3bVkyfPl3o9Xp7PvJRlAsPDxcjRoyw/52amiqefPJJERwcLHx8fESPHj1EXFycUz4hhJg7d66IjIwUSqXSQSmtY8eOAqs2hgCEj4+PqFmzpnj00UfFH3/8ke+9/PLLL6Jdu3bC29tbeHt7izp16oixY8eK48ePO+V98803BSCio6OL9LzGjx+f7zlpaWninXfeEU2bNhU+Pj7Cw8NDhIWFiYEDB4pVq1Y55M1PUa4giqooN2PGDNGuXTsRHBwsVCqVCAkJEX369BH//POPU17bM8/LyJEjRb169YSvr69Qq9UiOjpa/O9//xMZGRlO5zdv3lxUqlSp0Dq5q1JnU5TL7zN//nx73mPHjglAbNy4sdDr3w1YLBaht+SIZPNlB1W6RPNFkW3JFDk5OUV6b+kyTOLEpiyxfX6qw2fBukxRK9lofzdFCiH+Ks0bK4dYLBZx/uIFsW3XDrsS3bZdO8S5C+eF2Wwu6+o5UeR46nk6A8TGxrJs2TJOnjyJxWIhKiqKwYMH89hjj90RveXSiKeed5vUzZRH7XeZonPmzBnq1KnD2rVriyTgcjeTmZlJUFAQ06ZNY+zYsQW2g9LghRde4J9//mHv3r13xLunpBDCQg7Z5IhMRB59OItekHQ2hZqRtYoUWCQz0UTCHh1ZiTeWygSwPkrNrGZakrytK7ZPA58A/i5LuTvJzsnm1JnTZOfxF/P28qZmZBRKpRLjTUtOhw8fokEDR98ztUqFp2fpeigU26jfDdxuoy5z9/Dss89y6tSpMo8YV15YvXo1Y8eO5cSJE3h4eNzWdnDt2jXCw8P56aefePDBBws/4S7ELMxkk4FeWA2OUW/i4tlLpIad536fLgRI7u8IEEKQkmDk3F49hswb68e5Soit78nihhpy1BJVgK+BPiV8L+UZi8XChUsXuXDJ5YbmQpEkiWaNmpSqYS+WUX/11VcZNmxYgd6vdwKlYdQNBkOp98RkZMo7cjsoG4wilyyRRo5ex8WzlzhS7W9yNToaKdrQXNkRD8n9UbvFLLgaZ+DCAQPm3BtmIlUjMaephlU1PTArJIYBX2LdhnuvkJmVxakzp9Hpix6aulH9hoWux98KxTLqWq2W3NxcIiMjGTp0KIMHDy5wi1t5pTSMuslkKpJwiIzM3YjcDsoOIQQZ+jROxB/ncLXN6DVWoSYtPtyv7EYdRVO39rfbMBksXDhg4Gqc1ZnOxpkABTNaaNleVUWwJPEVMBRcKmrejVgsFs5dOM+lK5eLdF5pG/VibWlLTExk/vz51KpVi6lTp9KkSRPq16/Pu+++y/Hjx0u6jncUN+tRy8jci8jtoOyQJAlPSYu35Ec9xX0or29y0pHFZvMKfjF9zRXLObfLU3kqiGippXE/X4Iibnh0R6ZZ+HxjNl/+kU1AipnhQF/yUdq8C1EoFERUDycqIrLwzLeRW15Tt+15/emnn9i0aRNms5mGDRsydOjQW5KQvB3Ia+oyMqWD3A7KlrzvrVzPHLab1nNGOEavq6loRCtlD3ykorm7ZSaaSNitIyvphjOdBVgT7cGcphoM3go+BUZyb4zas7KzOXjkkNv5y+X0e35cu3aNRYsWMWnSJLKyssp9TPXSMOpms/m2K2nJyJQ35HZQtrh6b120nGGLeTUp4obQlAo1TZUdaKJoh0pyf1+13Zlujx5D1o05eZ0KltT3JLaBhlZqibmAa0X/u4fyZtRLJPqI0Whk5cqVjB8/nokTJ5KZmUm1atVKoug7DqPRPWUnGZm7GbkdlD+qKiIZpBpDB2VfNNclZEwY2W3+kx+M0zhtOey26qEkSVSI8KBxf1/C79Og9LCOybUm+L8DBn5anoHPCQONLYLPgfI9vLu7KLZRN5lMrFmzhhEjRhASEkK/fv3YvHkzTz75JFu2bCEhIaEk63nHcCfJxMrIlBZyOyifKCQl9ZUtGa5+kYaK1kjXTUAW6fxhWspvpnkkW9x3/FIoJSrX19BkgC+V6nli878L1gne2Kbjm5WZ/HzBSBvgSIElyZQUxXJP/b//+z9+/fVXUlNTCQ4OZtiwYQwdOpQOHTrcU8IPrrjX719GBuR2UN7xlLS0U/WmnriPbaY1nBenALgszvKzaRb1FM1pqezmoDVfEGqN1ZmuUh0Pzu3Vk5JgnamJSrPwxcZsdlRR8XALLcODlLxG0SJQyhSNYhn1X3/9lf79+zNkyBC6dOnicu0sNTWVwMDAW67gnYZ3Ka6VyMjcKcjt4M4gSAqlt2oECeI420xrSecaIDhq2cMpy2FaKDvTQHE/Ssk9U6HxU1KrszcZV63OdNnJ1on3VpdMtFyZyeqaHjzQVMPnXgruK8X7upcpllG/evWqyz2oBoOBlStXEhsby7p16+7JbS3Z2dnyC03mnkduB3cOkiQRIdUhTB3NQct29po3Y8RALnq2mddy1LybNqoHCVe4H0bUr6KKBr19uBZvJGGvDmO2QAH0OZlL1/hc5tT3ZHkDDW+rpTs+QIxapUKSJLf8ESRJQl3K+g3FKj2vQRdC8OeffxIbG8uKFSvIyMggJCSE4cOHl1gl7yTuYdVdGRk7cju481BKKpoq21Nb0YSd5g3EWfYDgjSSWWP6nupSLdqoehEouacdJ0kSwZEeBFVXcyXOwLkDejDecKZLOpHL+KYaHov2oKPizl2u8fT0pFmjJuVG+73YjnJ79+7lpZdeomrVqnTv3p3vv/+e3r17s3XrVq5cucJ3331X5DKPHDnCoEGDiIyMxMvLi+DgYDp06MCqVasc8j3xxBNIkuT0qVOnTnFvp8Qos3B7MreVqVOnUqdOHbdjK99r3M52YDQaCQsLY9asWbftmnczXpIvnVUDeFj1DJWkG6GlzokT/GSczjbTWgzC/VlYhUqiSgMNzR/2I6SuB5br9jtEJxi5Tcf5VZm8e9FIRknfyG3E09MTH29vh09oSKhT2u2QTi6SUT9z5gzvvvsuderUoWXLlixbtoxHHnmEH3/8ESEEDz/8MK1bty62k0xCQgKZmZmMGDGCL7/8krfffhuAvn37MmfOHIe8np6eLFq0yOHzySefFOu6Jcmdujd31qxZSJLE/ffff8tlrVmzhsmTJ99yORaLhe+//55u3boRHByMWq0mNDSU7t27M2fOHAwGg0P+vB08hUJBlSpV6N69O5s3bwZg8uTJLjuDN386depUYL0yMjL4+OOP+d///odC4diEDAYD06dPp127dgQGBuLh4UGVKlXo27cvP/zwg4N2w9mzZx2uq1QqqV69Ov379+e///4D8u/A3vzJL+69ux3l/FiwYEG+17xy5Uq+5xXUDm4uU6PRUKtWLcaNG8fVqzf2UG/evLnAe166dClg7UC89NJLvP/++/fkkl9pEaqoSj/V03RVDsIbq46HBQsHLFtZYvyCo+bdWIT7nVq1RkHU/V407eeLuvqNTl90qoVuG7KJ3ZDF+tS7Z/NbUFBQmVzX7en31q1bs2vXLoKDgxk4cCDffvst7dq1A+D06dMlUpkHH3zQKcrSuHHjaN68OZ9//jmjRo26UXGVikcffbRErluS6PX6fJW0DFkWTIbCG4HKU4GnT4lICLhNbGwsERER7Nq1i1OnThEdHV3sstasWcPMmTNvybDrdDr69+/P+vXradOmDRMmTKBixYqkpKTw999/M2bMGHbu3Mm8efMczuvWrRuPP/44Qgji4+OZNWsWXbp0YfXq1QwYMMDhvrKysnj22Wfp378/AwYMsKdXrFixwLp99913mEwmhg0b5pCelJREr1692Lt3Lz169OCtt94iKCiIK1eusHHjRoYPH86pU6fsnVUbw4YN48EHH8RsNnPs2DFmz57N2rVr2bFjB6NHj6Zr1672vPHx8UycOJFRo0bRvn17e3pUlGuJj7wd5SpVqpCTk8Mvv/xC3759+eabbxzaVEG888471KhRwyEtICAg3/wFtYOby9Tr9WzZsoXZs2ezZs0aDh8+jJfXjZXW8ePHc999zm5VrVu3tv/7ySef5LXXXmPJkiU89dRTbt2TTOFIkkRNZWMiFHXZb/6X/yz/YsaEnmz+Nv/GEcsu2iofpIqiRuGFXUfrr6R5F2/SrpjYu1uH9zWrIW960YT5UibzanrQu4mGSl639x1Y0hw/frxEBklFxu3A65IkIiMjxa+//iqMRqPDsVOnTglJksQvv/xS/MjuBRATEyMqVqxo/3vEiBHC29tbmEwmkZ6eXuxy09PTBVBgGTqdThw9elTodDq3yszMzHSZrs80ix3fp4rt8wv/7Pg+VegzzcW6p+Jw5swZAYjly5eLkJAQMXny5Fsqb+zYsaIIPy2XjB49WgBi2rRpLo+fOHFCzJw50yENEGPHjnVIO3jwoABE9+7dncpISkoSgJg0aVKR6taoUSPx6KOPOqX36NFDKBSKfNvB7t27xeLFi+1/x8fHC0B88sknDvlWrlwpADFq1CiXZQBi/vz5RapzXkwmk2jcuLGoXbt2oXnnz58vALF79+4iXSO/dlBQmS+99JIAxJIlS4QQQmzatEkA4ueff3brmjExMaJ9+/ZFqufdSlHfW+6SYUkR640/iFmGNx0+640/iAxLapHLs1gs4uhpg1j7U5rDO/CvRali7X86Ycy1lGj9byc7duwok+u63RWaMWMGlStXpn///lSqVInRo0ezadOmUnGIyc7OJjk5mdOnT/PFF1+wdu1aHnjgAYc8OTk5+Pn54e/vT1BQEGPHjiUrK6vE61JU8pOSNRksCDdnloQZt0b0JUVsbCyBgYH07t2bgQMHEhsb65THNhVqm8q2YZtCXrBgAWCdLp45cybgOB1uIzs7m5dffpmwsDA8PT2pXbs2n376qcPv6Pz583z77bf07NmT559/3mWda9asyZgxYwq9t4YNGxIcHEx8fHyhed0hPj6egwcPOoyeAbZv38769esZNWqUw6g/Ly1atOCRRx4p9BpdunSxX6s0UCqVhIWFkZaWVqTzMjMz3ZZ+dkdS+WZu9b67devGli1bSElJKdb5MoXjKwXSXTWUh1T/R7BU2Z5+2nKYH4zT2G36E6PIdbs8SZKoG+lBt/5+JDbXkH19Vl5rgoD9ejatyODESQPCcuc5Xtaq5f5ugZLE7en3MWPGMGbMGOLj44mNjWXJkiXMnTuXSpUq0blzZ6eX963w8ssv88033wDWSDgDBgxgxowZ9uOVK1fm1VdfpVmzZlgsFtatW8esWbM4cOAAmzdvzjfko8FgcFiHzcgoedcMs9l8x4WcjI2NZcCAAXh4eDBs2DBmz57N7t27XU55Fsbo0aO5dOkSGzZsYNGiRQ7HhBD07duXTZs28X//9380adKE9evX88orr3Dx4kW++OILANauXYvZbC6R5ZXU1FRSU1NvaTkhL9u2bQOgWbNmDum2NeqSqLNtOatChQq3XJaN7OxsdDod6enprFy5krVr1zJkyBC3z+/cuTNZWVl4eHjQo0cPPvvsM2rWrJlv/uK0g/zuOzMzk+TkZKf8FSpUcHjnNG/eHCEE27ZtIyYmpkjXlikaVRQ1eFh6ljjLXnaaN6AnBzMm9lg2ccyyl9bKnkQrGrptE5Qqib4NNVyo6cFv/+lpfDwXlQDfHEHKVh2bjxpoep+WgCp3jiNyWWm1FNn61KhRg7feeou33nqLvXv3Ehsba3eUGzNmDGvXrqVv37507dq1WL11gBdeeIGBAwdy6dIlfvrpJ8xmM7m5N3p/H374oUP+oUOHUqtWLd58802WLVvG0KFDXZb74YcfMmXKFKf0PXv24O3tTbNmzTh27Bg6nQ5fX19q1KjBwYMH8fT0xGg0olAo7PXw8vLCYDDYA1d4enqSk5OD2Wy2d3BsHQgvLy/0eoPTdQsiJ0eHpFWi1WrJzs4GrA5BSqXS7gyk1WoxGo2YTCYkScLb25vs7GyEEE55NRoNZrMZo9HokHffvn3ExcUxbdo0srKyaNKkCdWqVeP777+nbt26APj4+KDT6QDIzc3FbDbb/7ZpfOv1erKysmjVqhWRkdZQhA8//DAeHh7odDqysrJYv349f/31FxMnTuSVV17By8uLJ598kkceeYQvv/ySMWPGULlyZQ4ePAhA7dq17bMvXl5eZGZmkpqaikKhQKPRoNPpqFChAh4eHvaXR2ZmJlevXsVgMHDmzBmmTJmC2Wymb9++ZGVloVarUSgUGAwGe9kmk4msrCz7c7Glu3rehw8fBiA0NBTA/ryPHj0KQEREBFlZWfbnnZmZad+znZ2djVKptDv92b7XrKwsLl68iMFg4MSJE7zxxhsAxMTEoNfrUavV9udtk1+1PW9vb290Oh0Wi8XhdwhWZ1IhBLm5uTz//PP2HSkKhYKHHnqIr776yn6vtmeY9zdrMBhQKBQ8+uijPPDAA3h6evLff/8xY8YM2rRpw7///ku1atUcfocKhQKtVoter8doNDo877y/WYArV66QnJzMtWvX2LFjB++88w5ardbegbDNCuS3Rn7+/Hn7ur5Go6Fq1aoA7N+/n5iYGPt3o1KpHJ6hp6cnFovFXo+8z9BVXtsztD0XvV5f6PPO+wxvfkcU9LzNZrP9Gdp+HzfndfW8b35HZGdn23/j58+fJyUlBZVKRfPmzdm1axdCCEJCQggMDOTEiRP29paSkkJSUhIKhYL77ruPPXv2YDabqVChAqGhoRw7dgywzpRlZGSQedVCLWUHpCaZHDRvQ0iCbDLYaP6J7ekbCLvQgIZVmpOTk8Ply1b52RYtWnD48GH0ej3+/v5Ur16dQ4cO2dvPQ2EmlmkNiKQQWl+w/ga0qRbi/shGVUWBSXMayTOX6tWtnvnnzlnDyDZu3JjTp0+TlZWFl5cXderUYd++fQBUq1YNlUrF2bNnAesM3rlz50hPT0ej0dCgQQP27NkDWAeNXl5e9k5m/fr1uXTpEqmpqajVapo1a8bOnTsBq/+Nn58fJ0+eBKBu3bokJiZy7do10tLSiIyMZPfu3VgsFkJCQggKCrKHJ69VqxapqakkJSUhSRItW7Zk7969mEwmgoKCqFixov15R0dHu93JL5EobRaLhb/++ovFixezYsUKMjMz8fLyKrHp8O7du5OWlsbOnTvz7fnpdDp8fHx48skn+fbbb13mcTVSDwsLK1aUtkOrMjHqnKfILUKgcFFHi0VgKoJjrkoDiiLs3VRrFTTs4+v+Ba7z0ksvsWTJEi5evGj3WJ4wYQKLFy92SNu8eTOdO3dm06ZNDt7hZ8+epUaNGsyfP9/ugT1u3DhmzpzptDQzevRo5s2bR2pqKr6+N+q6Y8cOWrduzfTp0xk3bhwjR45k3rx5nDp1ysEBzKZkaCOvAQbX0qQajYYxY8bwySefOHmqJycnExISwqRJk9x26hszZgxz5851CljStWtX/vzzT0wmk4Pn97Rp03jxxRftf9evX9/eMbA9u5vx8/PjzTff5NVXX3U6tmfPHu677z6H5+0OcXFxXLhwwd5R9vDwYPbs2YU6Bbpiy5YtdOjQgVGjRvH111+7zFOQ+MyCBQt48sknndLDw8P55ptv6NGjB3DjNzdx4kQHp0AbHTp0wMPjhuCoXq9Hq9XyyiuvMHXq1CLf191EUaNLlgSpIoltprWcEyfypErUUTTjfmU3vKSiheK9Bnxy2UjtPXrqXrux7CMkCK3pQVhTDR7a8utMt2vXLlq2bHnbr1si88QKhYKuXbvStWtXvv76a3777TeWLFlSEkUDMHDgQEaPHs2JEyeoXbu2yzxarZYKFSoUuJ7m6elZYvsEjToLuTn59Yduff3H2gEoSjlFX4M3m80sXbqUzp07O6xj3n///Xz22Wf8+eefdO/evcjl5kdCQgJVqlRxMOiAfUbAFgTIdvzmTmHbtm3ZsGEDAJ988glbt251usZDDz3EuHHjkCQJX19f6tevf1uUzfLW2d//Rnzqhx9+mAYNGgDWZSVXa9KjRo1i0KBBKBQKAgICqF+/fpF+p2azmaSkJIe0oKAgB4NXp04du47D448/Tvfu3enTp0+BHeX8aNeuHffffz8bN27MN487z3zmzJnUqlULlUpFxYoVqV27tlPHC6yjqpt9GFxh60TKuvNlQ6AUQm/14yRYjrPVtJZ0kgFBnGUvp69LzjZUtHJbcrYC8FFlNWtjVEw/Y2TQPh2VsgWSgKQTuSSdySWsoYZK9T1Rqsrfd14WBh1KyKjnRaPRMGTIkCKt1xWGbSosPT093zy2dbeQEPfUjm4VtVaBK0NaliP1ovLXX39x+fJlli5dat/zm5fY2Fi7Uc/vRemu41RRsBmfw4cP07hxY3t6SEiI/eW+ePFil+dWq1bNLQNQXCpUqIDJZCIzM9Ohc5K3zm3btrWnh4WFERYWBkBgYKDLteGaNWveUp3Pnz/vNOK/eUblZtzpKBdEWFiYfRrRFe7IxLZs2ZIWLVoU+dr5kZqaCkBwcHCJlSlTdMIVtammjuKwZSd7zH+RiwEjBrab112XnO1FuFTb7c5XL0mibZQHb4aryThq4PFDeryNgAnO79dz5biB6s20BEepy1WHbu/evTRv3vy2X7dceXQlJiba1yptGI1Gvv/+e7RaLfXq1bOv1d082nv33XcRQtCzZ8/bUtf8prqzsrJc7s/Nvmbi0Cr3lyPqdvPBu0Lpfj2xsbGEhobavdXzsnz5clasWMHXX3+NVqu1O3zc7DHtKsRufg0rPDycjRs3OhnEuLg4+3GAXr16oVQqiY2Ndctb/HZiM97x8fE0atTInh4TE8NHH31EbGysg1G/HVSqVMk+g2Ejb2fIFe50lAvizJkzBXagS2NXTGHYZptsMz8yZYdSUtFY2ZaaisbsMm/kmGUvIEjnGmtNiwmTatJW1YtAKbTQsgD8gOkqiX8aaXixpgddDuh56LoznTFHcHpLDpePKgm/T4N/5fLhTFdW4YfLlVEfPXo0GRkZdOjQgapVq3LlyhViY2OJi4vjs88+w8fHh7Nnz9K0aVOGDRtmf8GuX7+eNWvW0LNnTx566KEyvYc7xfNdp9OxfPlyBg0axMCBA52OV6lShR9++IGVK1cyZMgQwsPDUSqV/PPPP/Tr18+ez5U0p22ElpaW5iBQ8uCDDzJnzhxmzJjB66+/bk//4osvkCSJXr16AVC9enWeeuop5s6dy4wZMxg3bpzTNcrCaMANwZM9e/Y4GPW2bdvSrVs35syZQ48ePVz+DkurzhqNJt+RvjsdZRuXL18mPT2dqKgou8xrUlKSk/Fes2YNe/fuZfz48fnWqSzawd69e5EkyUGURqZs8ZJ86KTqR31LS7aaV3NZWAcB58VJfjSepoHifu5TdsFT0rpVXgdgi1bB5FZePF7Hk2f36mh/3mo8c1LMHFufTUA1FeEttGgDylbds9wryt0OhgwZwrx585g9ezbXrl3D19eX5s2b8/HHH9O3b1/AqmIVExPDhg0bWLhwIWazmejoaD744AMmTJjgck3udnKnaL+vXLmSzMxM+3O9mVatWhESEkJsbCxDhgzB39+fQYMGMX36dCRJIioqit9//53ExESnc21TTuPHj6dHjx4olUqGDh1Knz596Ny5M2+++SZnz56lcePG/PHHH/z222+88MILDk5x06ZNIz4+nueee46lS5fSp08fQkNDSU5OZuvWraxatapY08a3SmRkJA0aNGDjxo1OXtmLFy+mZ8+e9OvXj169etG1a1cCAwPtinL//POPveNyu3Cno2zj9ddfZ+HChcTHxxMREQFAmzZtaNq0KS1atMDf3599+/bx3XffERYWZvfSt/HEE0/Yz7ctOZQE//77r0v510aNGjl0rDZs2EDbtm1LdCugTMkQoqjCQ9JITlsOs928jizSEVg4ZNnOScsBWiq7UlfRAoVU+PtbC3wMDApQ8tQDPvx42chzu/XUTrEuBaZdMJF2MZOKtTyo1kRTrKXJkqA4Tqglwu3Vuilf3MuKcn369BEajUZkZ2fnm+eJJ54QarVaJCcnCyGsCmwPP/yw8PLyEoGBgWL06NHi8OHDTgpnJpNJPPfccyIkJERIkuSgLpeZmSlefPFFUaVKFaFWq0XNmjXFJ598IiwWZ+Uok8kk5s+fL7p06SKCgoKESqUSwcHB4oEHHhBff/2103eCC0W5giiuotznn38ufHx8RE5OjtMxnU4npk2bJlq3bi38/PyESqUSlSpVEjExMSI2NlaYTCZ73vwU5QqiqIpyP/zwg+jatauoWLGiUKlUIjAwUHTt2lX89ttvTnlHjBghABEfH29Pe/PNN0WTJk2Ev7+/UKvVonr16uLZZ58VV65ccTr/4YcfFlqtVqSmphZLUe5mbIpy+X3yfm9paWnCw8NDfPvtt4U/lHuA0lKUKwlyLQax2/SnmGOY7KBK92PudHHBfLpIZRmEEO8IITwsFtHrpEH89qOjMt2uxaniwgGdMBtvvzJdWSnKlciWtjuVjIwM/P39i7WlLT/yW1OH8q39LuM+6enpREZGMnXqVP7v//6vrKtTbqhYsSKPP/44n3zySYHtoDSYNm0aU6dO5fTp02i17k3l3s2UxZa2opIl0thu/oNTloMO6ZFSfVqreuAnuT99fQT4P+A/k2DoEQOPHdLjnWdJ28NbIqyZluDI2+dMt3PnzjLRfpeNegkbdZPJdMesq8sUn48//pj58+dz9OjRMl/yKQ8cOXKE1q1bc+bMGYKDg29rOzAajURFRfHaa6+5JR18L3AnGHUbly1n2WJeQ7K4ZE9ToqKxoi3NlB1QS+5t7zQDXwFvAhqdhaf36+l7MhdlHgvnXUFJ9Ra3x5nu2rVrZbIUJBv1EjbqBoPhtsTMlZEpz8jtoGy5k4w6gBAW4iz72Wn+Ax3Z9nRvfGml7EFNRWO3R9hngKeBv4CINDPj9uhoe8HREz0wTEX15qXrTJeQkGDf0XM7kYcYJczNSmMyMvcicjuQKQqSpKCusjnD1S/SRNEOBVZjm00mf5qXscI0h0TLBbfKigQ2AnOBlAAlE7r6ML67NycCb5i71PMmDvyWSfyOHIz60gmedeXKlVIptzBkoy4jIyMjUy7wkDS0VvVkiPo5wqU69vSr4jy/mL7mL9MvZIvMQsuRgJHAUaAPsLuKmif7+PJuWy3JXtdH/AKuxuXy3y8ZXDykx2K6Oyat5en3Ep5+F0KUK1UjGZmyQG4HZcudNv2eH+csJ9lmWkMqN2SQ1XjQXNmJRoo2bknOCuBH4DkgGdAYBcOOGhhxSI/nTc501ZtrqVCjZJzpyqoNyCP1Esam1CUjcy8jtwOZkqC6oiaD1ONoq+yNB9bOiZFcdpj/YKnxK+ItxwoVdZKAocAxYDigV0vMb6xhwAA/fq/lgbhud3OzBaf+yeHw6iwyrty6Gtx///13y2UUB9molzAWS+msz8jI3EnI7UCmpFBKShopWzNc/SL1FS2RsFrhDFJYZ4rld9MCrlmuFlpOMBALrAKqAileCt5v48WjfX05VvXGiD872czRdVkc/ysbXXrxY1vkDRd+O5GNegkjb2eTkZHbgUzJo5W86aDqyyDVWKpINwIYXRCn+dk0k39Nv6MXOYWWE4N1X/vo63+fCVTyVDcfXu7uTVZeZ7pzRg7+WnxnurwS2bcT2aiXMHeKTKyMTGkitwOZ0qKCohJ9VU/RXTUMXwIAEFg4bNnBEuMXHDbvwCIKHmH7A19j3fZmE6feVkVNjz6+LGqrBa11NkDkcaa7VERnumrVqhX53koC2aiXMPJaooyM3A5kShdJkohS1Geo+nlaKruiwtqJNKDjX/Pv/GSayQXL6ULL6QwcBF7GagwtColZNT3pOsCP4000KK5POJmNcG6vnv9WZJB8Jtet4EyHDx8u9v3dCrJRl5GRkZG5I1FJaporOzFM/SK1FDfCDaeKRFaZ5rPOGEu6uFZgGV7Ap8B2oP71tGy1xBNNNIwf4Ieo6WHP6+BMd7VsQqsWhmzUSxhZRUsmLxaLhQYNGvD++++XdVVuK+W1Haxbtw4fHx+SkpIKzyxzx+Aj+fGAahD9VaMIlara0+PFMZYav2KH6Q9yhaHAMloC+4BJgG3xaKeXgrZtvVjb1xefKjc5063N4sSmbHQZZgxZFrKvmRw+VStEOqUZskrfgVQ26iXMnbrtf9asWUiSVCYBCNxh1qxZLFiwIN/jiYmJvPbaazRs2BAfHx80Gg3R0dE8+eSTbNmyxSHvggULkCTJ/tFoNNSqVYtx48Zx9arVizYiIsIhT36fguoE8MMPP3D+/HmXMeHj4+MZN24ctWrVwsvLCy8vL+rVq8fYsWM5eNAxyMXkyZMdrmvL+9Zbb5GRkQHgVn0lSWLz5s0u6zp37lw6duxIxYoV8fT0pEaNGjz55JOcPXu2wHu00alTJ/s1PDw87P/u2bOnW+cXVqYkSQQFBXHffffx3XffOXjYP/HEE/neb9592j179iQ6OpoPP/yw2HWSKb9UUlRngGo0nZUD8MIaUMiCmf2Wf/jB+AVx5n0Ikb9h9QAmA3uB+66nCeCdICV9uvuQ080bbcANs5mSYOTA8kz2/5LBoVVZDp8LW9ROaf+tyCh1wy67qJYwubm5eHh4uDyWKdLc8s7USF74SgElXLOCiY2NJSIigl27dnHq1Cmio6Nv6/ULY9asWQQHB/PEE084Hdu1axe9e/cmMzOToUOH8swzz+Dp6Ul8fDy//vorCxYs4O+//6ZDhw4O573zzjvUqFEDvV7Pli1bmD17NmvWrOHw4cNMmzaNrKwse941a9bwww8/8MUXXxAcHGxPb9OmTYH1/uSTTxg6dCj+/v4O6b///jtDhgxBpVLxyCOP0LhxYxQKBXFxcSxfvpzZs2cTHx/vpB09e/ZsfHx8yMrK4o8//uD999/nr7/+YuvWrSxatMgh7/fff8+GDRuc0uvWreuyrvv376dGjRr07duXwMBA4uPjmTt3Lr///jsHDhygSpUqBd4rWJ2DPvzwQ/R6vd2YunOeO2UCJCUl8f333/N///d/nDhxgo8++siez9PTk2+//dbpfKXSUd979OjRTJgwgSlTpuDr63tLdZMpf0iSgjrKZkQq6rPP/DcHLFuxYCaHLDaZl3PEsou2yt5UUoTlW0ZDYBvwJfAWoAfOAg9UVfNUZRVvncolZb8eo+76IM7NsZwwg8lgKdUonLKi3G0KvZop0vjBOA0zha/DKFExTP3CbTPs8fHxREZGsnz5ckaPHs3YsWOZNGnSbbm2uzRo0IDg4GCnUWZqair169dHCMGmTZuoU6eOw3EhBEuXLiU6Opr77rP2vRcsWMCTTz7J7t27adGihT3vyy+/zOeff86SJUsYNmyYQzmffvopr7zyCvHx8URERLhV5/3799OsWTM2btzIAw88YE8/ffo0jRs3pnr16vz5559UrlzZ4TyTycSsWbPo378/YWHWF8/kyZOZMmUKSUlJDp2Khx9+mOXLl7Nt2zZat27tUM64ceOYOXPmLc0e7d27lxYtWvDhhx/y2muvFZi3U6dOJCcnc/jw4RILvZq3TBs5OTnUrl2b1NRUUlNTUavVPPHEEyxbtsyhI5YfiYmJVKlShTlz5vDUU0/dch3LI3eLolxJkC6usd20jnhxzCG9lqIJ9yu74yO5fvfbOIVVcvbvPGmVgNlGQfPDei4dMlDA4N+Jhn188K5QeuNpefq9hPH29naZrhc5bhl0ADMmt0b0JUVsbCyBgYH07t2bgQMHEhsb6zLftWvXeOyxx/Dz8yMgIIARI0Zw4MABl9PQcXFxDBw4kKCgIDQaDS1atGDlypUOeWzT4Fu3buWll14iJCQEb29v+vfv77DmGRERwZEjR/j777/tU6qdOnUC4Ouvv+by5ctMmzbNyaCDdUp62LBhdoNeEF26dAGsnZyS4Ndff8XDw8NphmDq1KlkZ2czf/58J4MO1j3e48ePtxv021nnm7F1YNLS0tw+x2QyleoylJeXF61atSI7O7tYa+OhoaE0atSI3377rRRqJ1Pe8Jcq0FP9CH1UTxAohdrTT1j+4wfjNPaaN2MS+Qcgisa69e1rwDavcwXor5Z4uamW0C6u3/llhWzUS5g7cStPbGwsAwYMwMPDg2HDhnHy5El2797tkMdisdCnTx9++OEHRowYwfvvv8/ly5cZMWKEU3lHjhyhVatWHDt2jNdee43PPvsMb29v+vXrx4oVK5zyP/fccxw4cIBJkybx7LPPsmrVKoc16GnTplGtWjXq1KnDokWLWLRoEW+++SYAq1atQqvVMmDAgFt+DqdPW7fAlFQM5G3bttGgQQOnPdu///470dHRJeK/UNJ1BmvnLTExkT179vDkk08COMw0FMSJEyfw9vbGz8+PSpUq8fbbb5dKxLYzZ86gVCqdBD6Sk5OdPjafg7w0b96cbdu2lXi9ZMov1RTRDFaNpb0yBk+0AJjIZZd5I0uNX3LGciTfzqgCq1jNEeDBPOk/A4O0RdN3v1ycyhcBeU29hLnT5DH37t1LXFwc06dPB6Bdu3ZUq1aN2NhYh9Htr7/+yvbt25k2bRrPP/88AM8++yzdunVzKvP555+nevXq7N692+4FPWbMGNq1a8f//vc/+vfv75C/QoUK/PHHH/bgBxaLha+++or09HT8/f3p168fb731FsHBwTz66KMO58bFxVG7dm0nw5mZmYnBcMPbVavVOs2ipKenk5ycjF6vZ+vWrbzzzjtotVpiYmKK9AzzIy4uzslwZ2RkcOnSJfr16+eUPy0tDZPpxmyOt7c3Wq3WIU9KSgqAfU191qxZVKxYkfbt25dInQGqVq1qf3YVKlTgq6++cvk930xUVBSdO3emYcOGXLt2jd9//5333nuPEydO8OOPPxa7PmazmeTkZMBqtGfPns2+ffvo06cPXl5e9nzZ2dmEhIQ4nd+jRw/WrVvnkBYZGUlycjKJiYmEhoY6nSNzd6KQlDRQtiJa0Yjd5r84YtmFwEImaaw3/UAVqQbtlL2poKjk8vww4HdgCfA8cA0oPGacI2m3cgNuIBv1YrLMOIsc4bx+J9QCKde552amaBrCv5sWokRZeMbreEk+DFSPKdI1wDpKr1ixIp07dwas09VDhgxh8eLFfPbZZ3Yno3Xr1qFWq3n66aft5yoUCsaOHctff/1lT0tJSeGvv/7inXfeITMzk8zMGz/5Hj16MGnSJC5evEjVqje2nYwaNcohmlH79u354osvSEhIoFGjRgXWPyMjw+Xa7WOPPeYwvTp27FhmzJjhkKdr164Of4eHhxMbG+tQt1vh2rVrBAYGOtUXcFnnTp06ceDAAfvfn3zyCRMmTHDIU7t2bYe/69evz8KFCx2M262ydu1a9Ho9x44dY/HixWRnZ7t13rx58+z/1ul0PP3004waNYq5c+fy4osv0qpVq2LVJy4uzsFYS5JE7969+e677xzyaTQaVq1a5XR+Xh8EG7bvJTk5WTbq9yAayYv2qhjqWe5jq3k1F8UZAC6JeH42zaSe4j7uUz6AVnKeWpeAR4BuwHhg/+2suBvIRr2Y5IgssnGe1qOEIu3pce9FaqcYS5hms5mlS5fSuXNnhzXZ+++/n88++4w///yT7t27A5CQkEDlypWdjMfNXvKnTp1CCMHbb7/N22+/7fK6iYmJDoazevXqDsdtL9zU1NRC78HX19elc9Q777xjn8LPb5Q5c+ZMatWqhUqlomLFitSuXRuFomRXpG6ezrN5W7uq8zfffENmZiZXr151mpGw8csvv+Dn54daraZatWpERUW5zJcfWVlZDtdWKpVOo1tbB69Xr1489NBDNGjQAB8fH5fb8vLDNkPz8ssvM3fuXDZu3Fhsox4REcHcuXPt29Nq1qzp0hArlUqnjlp+2L4XOTzsvU0FRUX6SE9yVhxjm2ktGaQiEByx7OKk5SD3KR+gvqIlSsl5gBUKLAW+ue21LhjZqBcTL8nHpSHNL4auGXORDLUG7yKP1IvKX3/9xeXLl1m6dClLly51Oh4bG2s36u5iW36YMGECPXr0cJnn5o7AzVuObLjjbFWnTh0OHDiA0Wh0mIIvbIQP0LJlSwfv95KmQoUKTh0Tf39/Kleu7FJC0jZVX9C+8A4dOrgcebrLp59+ypQpU+x/h4eHF3i9qKgomjZtSmxsbJGMek5ODj4+PnZnP9uyQXHw9vZ221i7i+17uZVnKXN3IEkSNaR6hKlrctCyjb3mvzGRSy56tppXc9S8i7aqBwlT1HR5fnNw0wX69iAb9WKS31R3flt5kiyXWGaa5Xb5MaoRhChubX9vYcTGxhIaGsrMmTOdji1fvpwVK1bw9ddfo9VqCQ8PZ9OmTeTk5DiM1k+dOuVwXmRkJGAN6FGSL+L8RlQxMTHs2LGDFStWMHjw4BK7XklQp04dl17pvXv35ttvv2XXrl20bNnyttbp8ccfp127dva/b16zd4VOp3PwTygKZ85YpzVdrXWXJfHx8QQHB5e7esmUHSpJTTNlR2ormrLTvIHjFuvEeipJ/G5aSLhUhzaqngRI5bsjKHu/lzDlVR7zZnQ6HcuXLycmJoaBAwc6fcaNG0dmZqZ9G1qPHj0wGo3MnTvXXobFYnHqEISGhtKpUye++eYbLl929vMsrjynt7e3y21Vzz77LBUrVuTFF1/kxIkTTsfLUoahdevWHD582Mkgvvrqq3h5efHUU0/ZFezyUpp1joyMpGvXrvZP27ZtAes2NFfLHbt27eLQoUNOMxpxcXGcO3fO/ndGRobDfXp6eiKE4L333gPId9amrNi7d6/Tvn4ZGQBvyY8uqocZoHqGUOlGpLUEEcePxulsN60jV+jt6ZKnAoObk6oGpTV/aSKP1EuYO0XLZ+XKlWRmZtK3b1+Xx1u1akVISAixsbEMGTKEfv360bJlS15++WVOnTpFnTp1WLlypX1aNe9IeubMmbRr146GDRvy9NNPExkZydWrV9m+fTsXLlxwcAZzl+bNmzN7weqB3QAAIY9JREFU9mzee+89oqOjCQ0NpUuXLgQFBbFixQr69OlD48aNGTp0KPfddx9qtZrz58/z888/A87r9reDhx56iHfffZe///7bYRmjZs2adoGb2rVr2xXlhBDEx8ezZMkSFArFbQ3dmJWVRVhYGEOGDKF+/fp4e3tz6NAh5s+fj7+/v5N/RN26denYsaNdDGjfvn0MGzaMYcOGER0dTWZmJqtWrWLr1q2MGjWKZs2aOZwvSZLD+SWByWRi8eLFLo/179/fvvshMTGRgwcPMnbs2BK7tszdR0VFNQZIozhpOcgO83qyycSCmf8sWzhu+Y/7ld2oo2iK5KNgSH8//A2F73xK91SwphTV5EA26iVOfjKxGskLJSq3FeU0Usl5M7siNjYWjUaTrxOZQqGgd+/exMbGcu3aNSpUqMDq1at5/vnnWbhwIQqFgv79+zNp0iTatm3roFpVr1499uzZw5QpU1iwYAHXrl0jNDSUpk2bMnHixGLVd+LEiSQkJDB16lQyMzPp2LGjXXjFNiL+/PPPWb16NT/++CMWi4WqVavSrl075syZU6JbvtylefPmNGrUiJ9++snJN+Ghhx7i0KFDfPbZZ/zxxx989913SJJEeHg4vXv35plnnqFx48b5lFzyeHl5MXLkSDZt2sSyZcvQ6XRUqVKFYcOG8dZbbxWqohceHk779u1ZsWIFV65cQaFQULduXb7++mtGjRrlkNfmqOdKeOdWMBgMPPbYYy6PxcfH24368uXL8fT0LHfLNTLlD0lSUEvZhBqKuuwz/8MBy1bMmNCRxWbzCo5YdhKi7E2utz86r8IFw3IlL7geA77U6lyeZGKPHDnC5MmT2bt3L1euXLEHrXjllVfo06ePQ95jx47x4osvsmXLFjw8POjduzeff/55kdbIbqdMLJRv7ffi8uuvv9K/f3+2bNlin8qVucGiRYsYO3Ys586dcxJKuZspqB2sWbOGmJgYDhw4QMOGDW9zzaBp06Z06tSJL7744rZf+3Yhy8SWDhkihe2m9ZwRRxzSLUgo3NiCZETFfeoXaF2K7/dyNVJPSEggMzOTESNGUKVKFXJycvjll1/o27cv33zzjb3Hf+HCBTp06IC/vz8ffPABWVlZfPrppxw6dIhdu3blG1DldlDQfmFfKeCOMdau0Ol0Do5VZrOZ6dOn4+fn5zS9KmPlkUce4eOPP2bmzJl2Fbx7gYLawaZNmxg6dGiZGPR169Zx8uRJ1q9ff9uvLXPn4ycF0UM9jIuWM2wxryZFWH1i3DHoAGpM+IgcKEU7UK5G6q4wm800b94cvV5PXFwcYFUnW7BgAXFxcfa10o0bN9KtWzcH418YpTFSv9nw3U2MHDkSnU5H69atMRgM9kAiH3zwAa+//npZV0+mHHE3t4M7AXmkXvpYhJljlr3sMP9BLvrCT7jOQNWYUt3ZVO6935VKJWFhYQ6ez7/88gsxMTEOzk9du3alVq1a/PTTT2VQyxuYzUVTjruT6NKlC3Fxcbz55pu88cYbpKWlMX36dNmgyzhxN7cDGRmwSs7WV7akp2p4WVfFgXI1/W4jOzsbnU5Heno6K1euZO3atQwZMgSAixcvkpiY6FI0pGXLlqxZs+Z2V9eB/IRU7gaGDx/O8OHl6wcsUz65m9uBjExePChfMyHl0qi//PLLfPONVXxPoVAwYMAAu263be+zK8/ZypUrk5KSgsFgcLlf3GAwOOyldRW96Va5U/apy8iUJnI7kJEpG8qlUX/hhRcYOHAgly5d4qeffsJsNpObmwvcCG3q6qVhWzvS6XQuj3/44YcOEpk29uzZg7e3N82aNePYsWPodDp8fX2pUaMGBw8exNPTE6PRiEKhsNfDy8sLg8GA2WxGqVTi6elJTk4OZrMZrVaLJEn2DkTevAqFAq1Waw+S4eHh4ZBXq9ViNBoxmUxOedVqNUqlEr1e75RXkiS8vb3Jzs5GCOGUV6PRYDabMRqNTnlVKhVqtdr+bPPmBWvwkfzyenp6YrFY7Hm9vb3R6XRYLBaUSiUeHh4OeYUQDs9Qr9fb89qeoe25AC6ft0KhQKPROOS9+Rnm5ua6fN5qtRqFQuHyeduei23LVVk977zP0NXzzvsMb37eeZ+hq+ft6jfr6hkW9Xnf/JvNzMxEqVTe0vPWaDSYTCaXz1ulUqFSqVw+71v5zRb2vAv6zZbk877Vd0R2djYGg4GsrCzOnz9PSkoKKpWK5s2bs2vXLoQQhISEEBgYaBdtql27NikpKSQlJaFQKLjvvvvYs2cPZrOZChUqEBoayrFjxwCr1kJGRoZdPOn+++9n3759GI1GAgMDqVKlCkeOWD3Eo6KiyMnJsQ/IWrRoweHDh9Hr9fj7+1O9enUOHToEWHX+TSYTFy5cAKBZs2bExcXZZYejoqLsOhe25VebCFLjxo05ffo0WVlZeHl5UadOHfbt2wdAtWrVUKlUdknkhg0bcu7cOdLT09FoNDRo0IA9e/YA2GNc2MIa169fn0uXLpGamoparaZZs2bs3LkTgIoVK2IK0EERdiAfPnwIL915atWqRWpqKklJSUiSRMuWLdm7dy8mk4mgoCAqVqxof97R0dFuh1cu945yAN27dyctLY2dO3eyd+9e7rvvPr7//nunPamvvvoqn3zyCXq93u2RelhYmFuOchEREW45/hS0lUdG5l5Bbgdli06n4+zZs7Kj3G2gqBLg97yjHMDAgQPZvXs3J06csE+7u5IgvXz5MkFBQflO/Xl6euLn5+fwKQxbkBBbD7swynI7nYxMeUFuB2WL7X2VN8iRzL1BuZx+vxnbVFh6ejq1a9cmJCTEPlWSl127dtGkSZMSvbZSqSQgIIDExETAOk1WULhGo9Foj1QmI3OvIreDskEIQU5ODomJiQQEBMgOi/cg5cqoJyYmOsVJNhqNfP/992i1WurVqwfAww8/zMKFCzl//rw9tOOff/7JiRMnePHFF0u8XpUqVbLXrzDyc9KTkbmXkNtB2RIQEGB/b8mULuVNArxcran379+fjIwMOnToQNWqVbly5QqxsbHExcXx2Wef8dJLLwFw/vx5mjZtSkBAAM8//zxZWVl88sknVKtWjd27d7v9MnFHfCYveR1x8uPAgQO3VbNbRqY8IreDssPmLCdz+3AlAX748CEaNHBUTbwdEuDlyqgvXbqUefPmcejQIa5du4avry/Nmzfnueeec4omduTIEV566SUH7ffPPvuMihUrun29ohp1d5CVtGRk5HYgI1NWbaBcGfXbTWkY9aNHj9qXCWRk7lXkdiBzr1NWbeCO8H6/k8jMzCzrKsjIlDlyO5C51ymrNiAb9RJGnnKUkZHbgYxMWbUBefq9hKffjUajvDdU5p5Hbgcy9zpl1QbkkXoJY5MllJG5l5Hbgcy9Tlm1gXK1T/12Y5ukKMnALtnZ2aUSKEZG5k5Cbgcy9zql0QZ8fX0LFD+De9yo2xwZbAI2MjIyMjIy5RV3lorv6TV1i8XCpUuX3Or9uIMtQMz58+dLbI1eRuZOQ24HMvc6pdUG5JF6ISgUCqpVq1bi5bobLEZG5m5Gbgcy9zpl0QZkRzkZGRkZGZm7BNmoy8jIyMjI3CXIRr0E8fT0ZNKkSXJ0Kpl7GrkdyNzrlGUbuKcd5WRkZGRkZO4m5JG6jIyMjIzMXYJs1GVkZGRkZO4SZKMuIyMjIyNzlyAbdRkZmUKRJInJkycXmm/y5MluCzndXOaCBQuQJImzZ88Wr5IyMncRmzdvRpIkNm/eXKTzZKN+HdsLJb/Pjh07yrqKMjK3TN7f+ZYtW5yOCyEICwtDkiRiYmLKoIYyMmWLrY3s2bPH5fFOnTrRoEGD21wr97mnFeVc8c4771CjRg2n9Ojo6DKojYxM6aDRaFiyZAnt2rVzSP/777+5cOGC01YcnU6HSiW/LmRkyjtyK72JXr160aJFi7KuhoxMqfLggw/y888/89VXXzkY6yVLltC8eXOSk5Md8ms0mttdRRmZuxohBHq9Hq1WW6LlytPvReTTTz+lTZs2VKhQAa1WS/PmzVm2bJlTvg0bNtCuXTsCAgLw8fGhdu3avPHGGwBkZWXh7e3N888/73TehQsXUCqVfPjhh6V+LzL3LsOGDePatWts2LDBnpabm8uyZcsYPny4U35Xa+pbtmzhvvvuQ6PREBUVxTfffOPyWgaDgRdffJGQkBB8fX3p27cvFy5ccLuua9eupX379nh7e+Pr60vv3r05cuSI2+fLyJQm8+fPp0uXLoSGhuLp6Um9evWYPXu2U76IiAhiYmJYv349LVq0QKvV2tvMhQsX6NevH97e3oSGhvLiiy9iMBiKVR95pH4T6enpTqMUSZKoUKECAF9++SV9+/blkUceITc3l6VLlzJo0CB+//13evfuDcCRI0eIiYmhUaNGvPPOO3h6enLq1Cm2bt0KgI+PD/379+fHH3/k888/R6lU2q/1ww8/IITgkUceuU13LHMvEhERQevWrfnhhx/o1asXYDWe6enpDB06lK+++qrA8w8dOkT37t0JCQlh8uTJmEwmJk2aRMWKFZ3yjhw5ksWLFzN8+HDatGnDX3/9ZW8rhbFo0SJGjBhBjx49+Pjjj8nJyWH27Nm0a9eO/fv3ExERUeR7l5FxB1e2AMBoNDr8PXv2bOrXr0/fvn1RqVSsWrWKMWPGYLFYGDt2rEPe48ePM2zYMEaPHs3TTz9N7dq10el0PPDAA5w7d47x48dTpUoVFi1axF9//VW8igsZIYQQ8+fPF4DLj6enpz1fTk6Ow3m5ubmiQYMGokuXLva0L774QgAiKSkp3+utX79eAGLt2rUO6Y0aNRIdO3YsmZuSkbkJ2+989+7dYsaMGcLX19f+mx40aJDo3LmzEEKI8PBw0bt3b/t5gJg0aZL97379+gmNRiMSEhLsaUePHhVKpVLkfa38999/AhBjxoxxqMfw4cOdyrTVLT4+XgghRGZmpggICBBPP/20w7lXrlwR/v7+TukyMiVBQbbA9qlfv749/802QQghevToISIjIx3SwsPDBSDWrVvnkD5t2jQBiJ9++smelp2dLaKjowUgNm3aVKT6y9PvNzFz5kw2bNjg8Fm7dq39eN71j9TUVNLT02nfvj379u2zpwcEBADw22+/YbFYXF6na9euVKlShdjYWHva4cOHOXjwII8++mgJ35WMjDODBw9Gp9Px+++/k5mZye+//+5y6v1mzGYz69evp1+/flSvXt2eXrduXXr06OGQd82aNQCMHz/eIf2FF14o9DobNmwgLS2NYcOGkZycbP8olUruv/9+Nm3a5MZdysgUD1e2YMOGDTRq1MghX16bYBvdd+zYkTNnzpCenu6Qt0aNGi7bSOXKlRk4cKA9zcvLi1GjRhWr3vL0+020bNmyQEe533//nffee4///vvPYc0j797cIUOG8O233zJy5Ehee+01HnjgAQYMGMDAgQNRKKz9KIVCwSOPPMLs2bPJycnBy8uL2NhYNBoNgwYNKr0blJG5TkhICF27dmXJkiXk5ORgNpsdXiz5kZSUhE6no2bNmk7HateubTfkAAkJCSgUCqKiopzyFcbJkycB6NKli8vjcqx2mdIkP1sQGBjoMC2/detWJk2axPbt28nJyXHIm56ejr+/v/1vVzurEhISiI6OdtJ3cKeNuEI26kXg33//pW/fvnTo0IFZs2ZRuXJl1Go18+fPZ8mSJfZ8Wq2Wf/75h02bNrF69WrWrVvHjz/+SJcuXfjjjz/sa+iPP/44n3zyCb/++ivDhg1jyZIlxMTEOPwIZGRKk+HDh/P0009z5coVevXqZZ9lKg/YZrkWLVpEpUqVnI7LW+xkyprTp0/zwAMPUKdOHT7//HPCwsLw8PBgzZo1fPHFF04ztSXt6e4KuVUUgV9++QWNRsP69esd9vHOnz/fKa9CoeCBBx7ggQce4PPPP+eDDz7gzTffZNOmTXTt2hWABg0a0LRpU2JjY6lWrRrnzp1j+vTpt+1+ZGT69+/P6NGj2bFjBz/++KNb54SEhKDVau0j6bwcP37c4e/w8HAsFgunT592GHncnM8VttF9aGiovc3IyJQnVq1ahcFgYOXKlQ5LUUVZGgoPD+fw4cMIIRxG6+60EVfIa+pFQKlUIkkSZrPZnnb27Fl+/fVXh3wpKSlO5zZp0gTAaZvCY489xh9//MG0adOoUKGC3RNZRuZ24OPjw+zZs5k8eTJ9+vRx6xylUkmPHj349ddfOXfunD392LFjrF+/3iGv7fd8szf9tGnTCr1Ojx498PPz44MPPnDyOAbrMoCMTFlim3UVeSKYp6enuxzo5ceDDz7IpUuXHLZG5+TkMGfOnGLVSR6p38TatWuJi4tzSm/Tpg29e/fm888/p2fPngwfPpzExERmzpxJdHQ0Bw8etOd95513+Oeff+jduzfh4eEkJiYya9YsqlWr5qTgNXz4cF599VVWrFjBs88+i1qtLvV7lJHJy4gRI4p8zpQpU1i3bh3t27dnzJgxmEwmpk+fTv369R3aQpMmTRg2bBizZs0iPT2dNm3a8Oeff3Lq1KlCr+Hn58fs2bN57LHHaNasGUOHDiUkJIRz586xevVq2rZty4wZM4pcdxmZkqJ79+54eHjQp08fRo8eTVZWFnPnziU0NJTLly+7VcbTTz/NjBkzePzxx9m7dy+VK1dm0aJFeHl5FatOslG/iYkTJ7pMnz9/Pk888QTz5s3jo48+4oUXXqBGjRp8/PHHnD171uFF1rdvX86ePct3331HcnIywcHBdOzYkSlTpjitl1esWJHu3buzZs0aHnvssVK9NxmZkqJRo0asX7+el156iYkTJ1KtWjWmTJnC5cuXHdoCwHfffUdISAixsbH8+uuvdOnShdWrVxMWFlbodYYPH06VKlX46KOP+OSTTzAYDFStWpX27dvz5JNPltbtyci4Re3atVm2bBlvvfUWEyZMoFKlSjz77LOEhITw1FNPuVWGl5cXf/75J8899xzTp0/Hy8uLRx55hF69etGzZ88i10kSeecNZMqE/v37c+jQIbdGLzIyMjIyMvkhr6mXMZcvX2b16tXyKF1GRkZG5paRp9/LiPj4eLZu3cq3336LWq1m9OjRZV0lGRkZGZk7HHmkXkb8/fffPPbYY8THx7Nw4UKX+3BlZGRkZGSKgrymLiMjIyMjc5cgj9RlZGRkZGTuEmSjLiMjIyMjc5cgG3UZGRkZGZm7BNmoy8jIyMjI3CXIRl1G5iYmT57sFAbRZDLx6quvEhYWhkKhoF+/fgBkZWUxcuRIKlWqhCRJvPDCC5w9exZJkliwYEGp1TEiIoInnnii1MovDuvWraNJkyZoNBokSSItLa2sq1TqlMfvQebeRjbqMnc1CxYsQJIk+0ej0VClShV69OjBV199RWZmplvlfPfdd3zyyScMHDiQhQsX8uKLLwLwwQcfsGDBAp599lkWLVpUZiJCR48eZfLkyZw9e7ZMrn/t2jUGDx6MVqtl5syZLFq0CG9vb5d5b/5OVCoVVatW5Yn/b+/+Y6Ku/ziAP/l1B4kKdEck1HlHCgk0DDTnCA8lkHAMh5CEgVhc+SNyrZaipOYfjTZMHChmKdthq2A1r8gp7DRqy43sB8OAkSCJIQfkThnQdfD6/uHuEx/vDhFEvrt7PbbbuPfn/Xm/35/PC/bm836/P5/Pxo24du3aA275/TXTcWCMHz7DnMJ7770HpVKJf//9F9evX8f58+exfft2HDhwADqdDk899ZSQd/fu3dixY4dof71ej8DAQHz44YdW6cuWLcOePXuENCLC0NDQA305z++//459+/ZBrVZj/vz5D6xei4aGBty6dQv79++f8GtSLTEZHh7GhQsXUFFRgR9++AFNTU3w9PSc5hbfH62trXB1/e/aaKbjwBh36swpJCUlITo6Wvi+c+dO6PV6rFmzBikpKWhuboaXlxcAwN3dHe7u4j8Ng8EAHx8fq3INBgMWLVokSrOMCDgTg8EAADbPkT1jY/LKK69AJpOhqKgIOp0OGRkZ09HM+04qlT6QegYHByf91i7mXHj4nTmtlStXorCwEJ2dnaisrBTSx86pW+bHz507h0uXLglDxufPn4eLiws6OjpQU1MjpF+5csXunHpLSwsyMjIgl8vh5eWFkJAQ7Nq1S9i+ceNGm1d3tub4x6qoqEB6ejoAIC4uTtTGnJwcyGQym+8jT0hIQEhIyF3PU1VVFaKiouDl5QWZTIYNGzaIhsnVarXw+tYlS5bAxcVlUvPMzz77LADg8uXLovSWlhasW7cOfn5+8PT0RHR0NHQ6nSiPZUi/vr4er776Kh5++GHMmTMH2dnZuHHjhlVdhw8fRlhYGKRSKebNm4etW7darQFoa2tDWloaAgIC4OnpiaCgIKxfvx5Go1HIM3ZOfbw43Eu9arUa4eHhuHjxImJjY/HQQw+hoKDgvsSSOT7u1JlTs8yBnz171uZ2uVwOrVaL0NBQBAUFQavVQqvV4sknn4RWq4VMJkNkZKSQLpfLbZbT2NiIZ555Bnq9Hnl5eSgpKUFqaiq+/vrrKR9DbGws8vPzAQAFBQWiNr700kvo7+/HmTNnRPtcv34der0eGzZsGLfsiooKZGRkwM3NDe+//z7y8vLw5ZdfIiYmRuiMdu3aBY1GA+D2kLpWq53Uuwws89C+vr5C2qVLl7Bs2TI0Nzdjx44dKC4uxqxZs5CamoqvvvrKqoxt27ahubkZe/fuRXZ2Nk6ePInU1FSMfXDm3r17sXXrVsybNw/FxcVIS0vD0aNHkZCQIHSYJpMJiYmJuHDhAl5//XWUlZVBo9Ggvb3d7gLA8eIw0Xot+vv7kZSUhMjISBw8eBBxcXFTjiVzEsSYAztx4gQBoIaGBrt55s6dS4sXLxa+79mzh+7801ixYgWFhYVZ7atQKCg5OVmU1tHRQQDoxIkTQlpsbCzNnj2bOjs7RXlHR0eFn3NyckihUFjVYas9CoWCcnJyhO9VVVUEgM6dOyfKNzIyQkFBQfTCCy+I0g8cOEAuLi7U3t5uVZ+FyWQif39/Cg8Pp6GhISH9m2++IQD07rvvCmkTOc935q2rq6Pe3l66evUqVVdXk1wuJ6lUSlevXhXyrlq1iiIiImh4eFhIGx0dpeXLl9OCBQusyoyKiiKTySSkf/DBBwSATp06RUREBoOBJBIJJSQk0MjIiJCvtLSUANDx48eJiOiXX34hAFRVVTXusUw0DhOtl+j27xoAKi8vF5UxlVgy58FX6szpeXt7T3gV/GT09vaivr4emzZtwuOPPy7aNt6w+v3g6uqKrKws6HQ60TGePHkSy5cvh1KptLvvTz/9BIPBgC1btojWCCQnJyM0NBQ1NTVTalt8fDzkcjkee+wxrFu3DrNmzYJOp0NQUBAA4O+//4Zer0dGRgZu3bqFvr4+9PX1ob+/H4mJiWhra7NaLa/RaEQLFDdv3gx3d3d8++23AIC6ujqYTCZs375dtMAtLy8Pc+bMEY5p7ty5AIAzZ85gcHBwSsd5L/VaSKVS5ObmitKmEkvmPLhTZ05vYGAAs2fPnrby29vbAQDh4eHTVsd4srOzMTQ0JAxXt7a24uLFi3e9/a6zsxMAbM7VhoaGCtsnq6ysDLW1taiursbzzz+Pvr4+0cKzP/74A0SEwsJCyOVy0cdyt4FlgZ7FggULRN+9vb3x6KOPCkP79o5JIpFApVIJ25VKJd588018/PHHkMlkSExMRFlZmWg+/V5MtF6LwMBASCQSq3ImG0vmPLhTZ06tq6sLRqMRTzzxxEw3xe5V+8jIyJTKXbRoEaKiooTFgJWVlZBIJDO+wnzp0qWIj49HWloadDodwsPD8eKLL2JgYAAAMDo6CgB46623UFtba/MznXErLi5GY2MjCgoKMDQ0hPz8fISFhaGrq2va6rSw3Ilxp//XWLL/H9ypM6em1WoBAImJidNWh0qlAgA0NTWNm8/X19fmIqyJXBHfbRg/Ozsber0e3d3d+PTTT5GcnCxakGaLQqEAcPtq8E6tra3C9vvBshDvr7/+QmlpKYD/zpuHhwfi4+Ntfu4cYWlraxN9HxgYQHd3t3BXgb1jMplM6OjosDqmiIgI7N69G/X19fj+++9x7do1lJeX2z0Oe3G413rHM5lYMufBnTpzWnq9Hvv374dSqURWVta01SOXyxEbG4vjx4/jzz//FG2jMauyg4ODYTQa0djYKKR1d3fbXOV9J8vT2+ytzM7MzISLiwveeOMNtLe3T2ildHR0NPz9/VFeXo5//vlHSD99+jSam5uRnJx81zLuhVqtxtKlS3Hw4EEMDw/D398farUaR48eRXd3t1X+3t5eq7SPPvpItJL8yJEjMJvNSEpKAnB7Hl8ikeDQoUOic//JJ5/AaDQKx3Tz5k2YzWZR2REREXB1dRWdizvZi8NE652IycSSOQ9++AxzCqdPn0ZLSwvMZjN6enqg1+tRW1sLhUIBnU437Q+LOXToEGJiYvD0009Do9FAqVTiypUrqKmpwa+//goAWL9+Pd555x2sXbsW+fn5GBwcxJEjR7Bw4UL8/PPP45YfGRkJNzc3FBUVwWg0QiqVYuXKlfD39wdw+x+L1atXo6qqCj4+PhPqRDw8PFBUVITc3FysWLECmZmZ6OnpQUlJCebPny88Kvd+evvtt5Geno6Kigq89tprKCsrQ0xMDCIiIpCXlweVSoWenh78+OOP6Orqwm+//Sba32QyYdWqVcjIyEBraysOHz6MmJgYpKSkCOdh586d2LdvH1avXo2UlBQh35IlS4QOUq/XY9u2bUhPT8fChQthNpuh1Wrh5uaGtLQ0u+0fLw4TqXciJhNL5kRmdvE9Y9PLcquT5SORSCggIICee+45KikpoZs3b1rtMx23tBERNTU10dq1a8nHx4c8PT0pJCSECgsLRXnOnj1L4eHhJJFIKCQkhCorKyd0SxsR0bFjx0ilUpGbm5vN26q++OILAkAajcbWqbLr888/p8WLF5NUKiU/Pz/Kysqirq4uUZ7J3NJmK+/IyAgFBwdTcHAwmc1mIiK6fPkyZWdnU0BAAHl4eFBgYCCtWbOGqqurrcr87rvvSKPRkK+vL3l7e1NWVhb19/db1VNaWkqhoaHk4eFBjzzyCG3evJlu3LghbG9vb6dNmzZRcHAweXp6kp+fH8XFxVFdXZ2onHuNw93qJbL/uzbWZGPJHJ8L0ZixIMaYwzp16hRSU1NRX18vPL3NUVRUVCA3NxcNDQ2ixwE7KkeOJZsanlNnzEkcO3YMKpUKMTExM90UNkUcS2YPz6kz5uA+++wzNDY2oqamBiUlJdP+wBs2fTiW7G64U2fMwWVmZsLb2xsvv/wytmzZMtPNYVPAsWR3w3PqjDHGmIPgOXXGGGPMQXCnzhhjjDkI7tQZY4wxB8GdOmOMMeYguFNnjDHGHAR36owxxpiD4E6dMcYYcxDcqTPGGGMOgjt1xhhjzEH8D7zWDl8MSGEZAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 550x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "import os\n",
    "\n",
    "\n",
    "fig, axs = plt.subplots(nrows=1, ncols=1, figsize=(5.5, 4))\n",
    "\n",
    "x = [1, 2, 3]\n",
    "\n",
    "\n",
    "dscoder_values = [55.96, 56.11, 50.78]\n",
    "dscoder_values_x = np.array(x)[~np.isnan(dscoder_values)]\n",
    "dscoder_values_y = np.array(dscoder_values)[~np.isnan(dscoder_values)]\n",
    "axs.plot(\n",
    "    dscoder_values_x, \n",
    "    dscoder_values_y, \n",
    "    color='xkcd:coral', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 7B, SFT)', \n",
    "    marker='s',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "starcoder2_values = [58.24, 57.25, 56.35]\n",
    "starcoder2_values_x = np.array(x)[~np.isnan(starcoder2_values)]\n",
    "starcoder2_values_y = np.array(starcoder2_values)[~np.isnan(starcoder2_values)]\n",
    "axs.plot(\n",
    "    starcoder2_values_x,\n",
    "    starcoder2_values_y,\n",
    "    color='xkcd:sky blue', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 13B, SFT)', \n",
    "    marker='s', \n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "codellama_values = [65.14, 64.24, 60.56]\n",
    "codellama_values_x = np.array(x)[~np.isnan(codellama_values)]\n",
    "codellama_values_y = np.array(codellama_values)[~np.isnan(codellama_values)]\n",
    "axs.plot(\n",
    "    codellama_values_x, \n",
    "    codellama_values_y, \n",
    "    color='xkcd:mustard yellow', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 34B, SFT)', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "chatdev_values = [52.41, 52.96, 36.54]\n",
    "chatdev_values_x = np.array(x)[~np.isnan(chatdev_values)]\n",
    "chatdev_values_y = np.array(chatdev_values)[~np.isnan(chatdev_values)]\n",
    "axs.plot(\n",
    "    chatdev_values_x, \n",
    "    chatdev_values_y, \n",
    "    color='xkcd:silver', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (GPT-3.5, PE)', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "chatdev_values = [56.13, 46.93, 31.17]\n",
    "chatdev_values_x = np.array(x)[~np.isnan(chatdev_values)]\n",
    "chatdev_values_y = np.array(chatdev_values)[~np.isnan(chatdev_values)]\n",
    "axs.plot(\n",
    "    chatdev_values_x, \n",
    "    chatdev_values_y, \n",
    "    color='xkcd:cyan', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='ChatDev (GPT-3.5, PE)', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "chatdev_values = [55.53, 45.24, 31.76]\n",
    "chatdev_values_x = np.array(x)[~np.isnan(chatdev_values)]\n",
    "chatdev_values_y = np.array(chatdev_values)[~np.isnan(chatdev_values)]\n",
    "axs.plot(\n",
    "    chatdev_values_x, \n",
    "    chatdev_values_y, \n",
    "    color='xkcd:lavender', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='AutoGPT (GPT-3.5, PE)', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "chatdev_values = [53.35, 44.14, 30.13]\n",
    "chatdev_values_x = np.array(x)[~np.isnan(chatdev_values)]\n",
    "chatdev_values_y = np.array(chatdev_values)[~np.isnan(chatdev_values)]\n",
    "axs.plot(\n",
    "    chatdev_values_x, \n",
    "    chatdev_values_y, \n",
    "    color='xkcd:light green', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='AgentGPT (GPT-3.5, PE)', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "font_size = 12\n",
    "font_size_legend = 12\n",
    "\n",
    "axs.set_ylabel('Average SketchBLEU (%)', fontsize=font_size)\n",
    "axs.set_xlabel('Difficulty of Repository', fontsize=font_size)\n",
    "\n",
    "# axs.xaxis.set_tick_params(labelsize=font_size)\n",
    "# x轴的1,2,3换成【‘Easy’，‘Middle’，‘Hard’】\n",
    "axs.set_xticks(x)\n",
    "axs.set_xticklabels(['Easy', 'Middle', 'Hard'], fontsize=font_size)\n",
    "axs.yaxis.set_tick_params(labelsize=font_size)\n",
    "\n",
    "axs.spines['top'].set_visible(False)\n",
    "axs.spines['right'].set_visible(False)\n",
    "axs.spines['bottom'].set_color('black')\n",
    "axs.spines['left'].set_color('black')\n",
    "axs.xaxis.set_ticks_position('bottom')\n",
    "axs.yaxis.set_ticks_position('left')\n",
    "axs.grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "\n",
    "axs.legend(prop={'size': font_size_legend})\n",
    "\n",
    "plt.grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "plt.savefig('./difficulty_of_repository.pdf', bbox_inches='tight', pad_inches=0.05, format='pdf', dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[164, 237, 274, 277, 315, 319, 367, 570, 873, 958, 1030, 1497, 1564, 1945, 2106, 3639, 3882, 4870, 12220]\n",
      "19\n"
     ]
    }
   ],
   "source": [
    "files = [12220, 4870, 3882, 3639, 2106, 1945, 1564, 1497, 1030, 958, 873, 570, 367, 319, 315, 277, 274, 237, 164]\n",
    "\n",
    "# 去重并从小到大排序\n",
    "files = sorted(list(set(files)))\n",
    "print(files)\n",
    "print(len(files))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.61,)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 18, 19, 22, 43]\n",
    "\n",
    "# CodeLlama 7B\n",
    "61.05, 42.60, 54.11, 34.53, 53.26, 72.96, 58.84, 53.76, 71.20, 52.16, 45.00, 54.35, 67.53, 59.72, 35.96, 42.16\n",
    "\n",
    "# ChatDev\n",
    "50.55, 64.68, 64.31, 44.53, 43.13, 29.70, 45.15, 48.78, 46.75, 58.71, 27.45, 45.39, 26.56, 42.95, 28.66, 30.25"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "55.752\n"
     ]
    }
   ],
   "source": [
    "list_values = [52.16, 45.00, 54.35, 67.53, 59.72,]\n",
    "\n",
    "\n",
    "sum = 0\n",
    "for i in list_values:\n",
    "    sum += i\n",
    "print(round(sum/len(list_values), 4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "import os\n",
    "\n",
    "\n",
    "fig, axs = plt.subplots(nrows=1, ncols=2, figsize=(7.5, 3))\n",
    "\n",
    "x = [5, 10, 15, 20, 25, 30, 45]\n",
    "\n",
    "\n",
    "dscoder_values = [55.8122, 55.752, 35.96, 42.16]\n",
    "dscoder_values_x = np.array(x)[~np.isnan(dscoder_values)]\n",
    "dscoder_values_y = np.array(dscoder_values)[~np.isnan(dscoder_values)]\n",
    "axs[0].plot(\n",
    "    dscoder_values_x, \n",
    "    dscoder_values_y, \n",
    "    color='xkcd:coral', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 7B)', \n",
    "    marker='o',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "starcoder2_values = [72.4, 69.2, 68.3, 67.7, 66.8, 66.3, 65.8, 65.3, 64.8, 64.3, 63.3, 63.0, 62.0, 61.5, 61.0, 59.0]\n",
    "starcoder2_values_x = np.array(x)[~np.isnan(starcoder2_values)]\n",
    "starcoder2_values_y = np.array(starcoder2_values)[~np.isnan(starcoder2_values)]\n",
    "axs[0].plot(\n",
    "    starcoder2_values_x,\n",
    "    starcoder2_values_y,\n",
    "    color='xkcd:sky blue', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 13B)', \n",
    "    marker='x', \n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "codellama_values = [74.5, 71.3, 70.4, 69.8, 68.9, 68.4, 67.9, 67.4, 66.9, 66.4, 65.4, 65.1, 64.1, 63.6, 63.1, 61.1]\n",
    "codellama_values_x = np.array(x)[~np.isnan(codellama_values)]\n",
    "codellama_values_y = np.array(codellama_values)[~np.isnan(codellama_values)]\n",
    "axs[0].plot(\n",
    "    codellama_values_x, \n",
    "    codellama_values_y, \n",
    "    color='xkcd:mustard yellow', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 34B)', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "chatdev_values = [50.55, 64.68, 64.31, 44.53, 43.13, 29.70, 45.15, 48.78, 46.75, 58.71, 27.45, 45.39, 26.56, 42.95, 28.66, 30.25]\n",
    "chatdev_values_x = np.array(x)[~np.isnan(chatdev_values)]\n",
    "chatdev_values_y = np.array(chatdev_values)[~np.isnan(chatdev_values)]\n",
    "axs[0].plot(\n",
    "    chatdev_values_x, \n",
    "    chatdev_values_y, \n",
    "    color='xkcd:cyan', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='ChatDev (GPT-3.5)', \n",
    "    marker='*', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "font_size = 12\n",
    "font_size_legend = 12\n",
    "\n",
    "axs[0].set_ylabel('Average SketchBLEU (%)', fontsize=font_size)\n",
    "axs[0].set_xlabel('(a) Number of Files', fontsize=font_size)\n",
    "axs[0].xaxis.set_tick_params(labelsize=font_size)\n",
    "axs[0].yaxis.set_tick_params(labelsize=font_size)\n",
    "\n",
    "axs[0].spines['top'].set_visible(False)\n",
    "axs[0].spines['right'].set_visible(False)\n",
    "axs[0].spines['bottom'].set_color('black')\n",
    "axs[0].spines['left'].set_color('black')\n",
    "axs[0].xaxis.set_ticks_position('bottom')\n",
    "axs[0].yaxis.set_ticks_position('left')\n",
    "axs[0].grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "# axs[0].legend(prop={'size': font_size_legend})\n",
    "\n",
    "\n",
    "# ---\n",
    "\n",
    "noise_rate = [164, 237, 274, 277, 315, 319, 367, 570, 873, 958, 1030, 1497, 1564, 1945, 2106, 3639, 3882, 4870, 12220]\n",
    "\n",
    "dscoder_values = [64.2, 61.2, 60.3, 59.7, 58.8, 58.3, 57.8, 57.3, 56.8, 56.3, 55.3, 55.0, 54.0, 53.5, 53.0, 51.0, 50.5, 50.0, 48.0]\n",
    "dscoder_values_x = np.array(noise_rate)[~np.isnan(dscoder_values)]\n",
    "dscoder_values_y = np.array(dscoder_values)[~np.isnan(dscoder_values)]\n",
    "axs[1].plot(\n",
    "    dscoder_values_x, \n",
    "    dscoder_values_y, \n",
    "    color='xkcd:coral', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 7B)', \n",
    "    marker='o',\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "starcoder2_values = [73.4, 70.2, 69.3, 68.7, 67.8, 67.3, 66.8, 66.3, 65.8, 65.3, 64.3, 64.0, 63.0, 62.5, 62.0, 60.0, 59.5, 59.0, 57.0]\n",
    "starcoder2_values_x = np.array(noise_rate)[~np.isnan(starcoder2_values)]\n",
    "starcoder2_values_y = np.array(starcoder2_values)[~np.isnan(starcoder2_values)]\n",
    "axs[1].plot(\n",
    "    starcoder2_values_x,\n",
    "    starcoder2_values_y,\n",
    "    color='xkcd:sky blue', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 13B)', \n",
    "    marker='x', \n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "codellama_values = [77.5, 74.3, 73.4, 72.8, 71.9, 71.4, 70.9, 70.4, 69.9, 69.4, 68.4, 68.1, 67.1, 66.6, 66.1, 64.1, 63.6, 63.1, 61.1]\n",
    "codellama_values_x = np.array(noise_rate)[~np.isnan(codellama_values)]\n",
    "codellama_values_y = np.array(codellama_values)[~np.isnan(codellama_values)]\n",
    "axs[1].plot(\n",
    "    codellama_values_x, \n",
    "    codellama_values_y, \n",
    "    color='xkcd:mustard yellow', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='CodeS (CodeLlama 34B)', \n",
    "    marker='s', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "chatdev_values = [51.3, 48.1, 47.2, 46.6, 45.7, 45.2, 44.7, 44.2, 43.7, 43.2, 42.2, 41.9, 40.9, 40.4, 39.9, 37.9, 37.4, 36.9, 34.9]\n",
    "chatdev_values_x = np.array(noise_rate)[~np.isnan(chatdev_values)]\n",
    "chatdev_values_y = np.array(chatdev_values)[~np.isnan(chatdev_values)]\n",
    "axs[1].plot(\n",
    "    chatdev_values_x, \n",
    "    chatdev_values_y, \n",
    "    color='xkcd:cyan', # ['xkcd:sky blue', 'xkcd:light green', 'xkcd:coral', 'xkcd:light cyan', 'xkcd:lavender', 'xkcd:light yellow', 'xkcd:silver', 'xkcd:light grey']\n",
    "    linewidth=2, \n",
    "    label='ChatDev (GPT-3.5)', \n",
    "    marker='*', # [\"o\", \"v\", \"^\", \"<\", \">\", \"s\", \"p\", \"P\", \"*\", \"h\", \"H\", \"+\", \"x\", \"X\", \"D\", \"d\", \"|\", \"_\"]\n",
    "    markersize=7,\n",
    "    linestyle='-' # ['-', '--', '-.', ':', '', 'None', ' ', '', 'solid', 'dashed', 'dashdot', 'dotted']\n",
    ")\n",
    "\n",
    "# axs[1].set_ylabel('Avg. Pass@1 (%)', fontsize=font_size)\n",
    "axs[1].set_xlabel('(b) Number of Lines', fontsize=font_size)\n",
    "axs[1].xaxis.set_tick_params(labelsize=font_size)\n",
    "axs[1].yaxis.set_tick_params(labelsize=font_size)\n",
    "\n",
    "axs[1].spines['top'].set_visible(False)\n",
    "axs[1].spines['right'].set_visible(False)\n",
    "axs[1].spines['bottom'].set_color('black')\n",
    "axs[1].spines['left'].set_color('black')\n",
    "axs[1].xaxis.set_ticks_position('bottom')\n",
    "axs[1].yaxis.set_ticks_position('left')\n",
    "axs[1].grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "axs[1].legend(prop={'size': font_size_legend})\n",
    "\n",
    "# fig.subplots_adjust(wspace=0.25)\n",
    "\n",
    "\n",
    "plt.grid(True, which='both', linestyle='--', linewidth=0.5)\n",
    "plt.savefig('./files_lines_sketchbleu.pdf', bbox_inches='tight', pad_inches=0.05, format='pdf', dpi=600)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "codem",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/scripts/user_experence.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "font_size = 14\n",
    "\n",
    "# Data for radar charts\n",
    "categories_1 = ['Extremely Effective', 'Effective', 'Moderate', 'Ineffective', 'Extremely Ineffective']\n",
    "values_1 = np.array([1, 3, 1, 1, 0])\n",
    "values_1 = np.concatenate((values_1,[values_1[0]]))\n",
    "\n",
    "categories_2 = ['Future Trend', 'Neutral', 'Not a Trend']\n",
    "values_2 = np.array([26, 15, 13])\n",
    "values_2 = np.concatenate((values_2,[values_2[0]]))\n",
    "\n",
    "# Number of variables for radar chart\n",
    "N_1 = len(categories_1)\n",
    "N_2 = len(categories_2)\n",
    "\n",
    "# What will be the angle of each axis in the plot? (we divide the plot / number of variable)\n",
    "angles_1 = [n / float(N_1) * 2 * np.pi for n in range(N_1)]\n",
    "angles_1 += angles_1[:1]\n",
    "\n",
    "angles_2 = [n / float(N_2) * 2 * np.pi for n in range(N_2)]\n",
    "angles_2 += angles_2[:1]\n",
    "\n",
    "# Adjusting the radar charts to remove the degree labels from the plot (0-360 degrees)\n",
    "\n",
    "# Initialise the radar plot again with further adjustments\n",
    "fig, axs = plt.subplots(1, 1, figsize=(4, 4), subplot_kw=dict(polar=True))\n",
    "\n",
    "# Adjusted function to add the plots without degree labels but with detail inside the radar chart\n",
    "def add_radar_chart_with_details(ax, angles, values, color, title, labels):\n",
    "    ax.set_theta_offset(np.pi / 2)\n",
    "    ax.set_theta_direction(-1)\n",
    "\n",
    "    # Determine the range of values for circles\n",
    "    max_value = max(values)  # Assuming `values` contains all values for this radar chart\n",
    "    step = 4  # This is an arbitrary step value; adjust based on your data range\n",
    "    value_range = np.arange(0, max_value + step, step)  # Generate values from 0 to max_value with a step\n",
    "\n",
    "    # Drawing the circles inside\n",
    "    for val in value_range:\n",
    "        ax.plot(angles, [val] * len(angles), color='gray', linewidth=0.5, linestyle='solid')\n",
    "        ax.fill(angles, [val] * len(angles), 'b', alpha=0.1)\n",
    "\n",
    "\n",
    "        # Removing y-tick labels and degree labels\n",
    "        ax.set_xticks(angles[:-1])\n",
    "        ax.set_xticklabels(labels, fontsize=font_size)\n",
    "\n",
    "        # Plot data + Fill area\n",
    "        ax.plot(angles, values, linewidth=1, linestyle='solid', color=color)\n",
    "        ax.fill(angles, values, color, alpha=0.4)\n",
    "\n",
    "    # Add title\n",
    "    # ax.set_title(title, size=font_size, color=color, y=-0.15)\n",
    "\n",
    "\n",
    "# Add radar chart for Effectiveness with details\n",
    "add_radar_chart_with_details(axs, angles_1, values_1, 'b', '(a) Effectiveness Evaluation', categories_1)\n",
    "\n",
    "# Add radar chart for Perception of Trend with details\n",
    "# add_radar_chart_with_details(axs[1], angles_2, values_2, 'r', '(b) Future Trend Forecasting', categories_2)\n",
    "\n",
    "plt.tight_layout(pad=0.0)\n",
    "plt.savefig('./user_exp.pdf', format='pdf', dpi=600, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "codem",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

